Controlled atomic limit and analytic density of states in a strongly attractive random Kronig-Penney model

We study the negative-energy density of states of a one-dimensional random Kronig-Penney model with independent and identically distributed attractive delta interactions. Each isolated interaction of strength $q<0$ has a bound state of energy $-q^2/4$. Using the inverse coupling $V=-1/q$, the Krein resolvent formula reduces the continuum problem to a lattice operator with random diagonal entries and energy-dependent hopping. Under a local analyticity assumption on the coupling density, we prove a controlled atomic limit. After energy is divided by the square of the attraction strength, the scaled density of states approaches the density of isolated binding energies with an exponentially small error on compact interior intervals. An explicit strong-attraction condition also gives real-analyticity of the density of states and the integrated density of states on the corresponding negative-energy interval. A support condition ensures that this interval belongs to the almost-sure spectrum. For a uniform coupling law, we obtain a concrete sufficient threshold and illustrate the spectral profile with finite-volume calculations based on the exact point-interaction recurrence.

==> anc/README.txt <==
Ancillary files for
“Controlled atomic limit and analytic density of states
in a strongly attractive random Kronig-Penney model”

Masahiro Kaminaga

Files

1. generate_scaled_DOS_figure2.py
   Python code used to perform the numerical calculation and generate Fig. 2.

2. scaled_DOS_bw_revised2_data.csv
   Numerical data underlying Fig. 2.

Requirements

Python 3.11 or later
NumPy
SciPy
Matplotlib

Execution

Place the Python file in a working directory and run

    python generate_scaled_DOS_figure2.py

The program generates the numerical density-of-states figure and the
corresponding numerical data file.

Computational parameters

The parameter values and random seed are specified in the Python file.
The same random samples are used for all values of lambda.

The numerical calculation is used only to illustrate the spectral profile
discussed in the paper and is not used in the proofs.

Contact

Masahiro Kaminaga

==> anc/generate_scaled_DOS_figure2.py <==
#!/usr/bin/env python3
"""Generate the scaled-DOS figure for the random Kronig-Penney model.

The calculation uses the exact point-interaction recurrence on (0, N+1):

    u[n+1] + u[n-1]
      = (2 cosh(kappa) + q[n] sinh(kappa)/kappa) u[n],

where E = lambda**2 * xi = -kappa**2.  The number of sign changes of
the Dirichlet solution u[0] = 0, u[1] = 1 equals the number of finite-volume
eigenvalues below E.  No regular-potential approximation is used.

Outputs
-------
scaled_DOS_bw_revised2.pdf : publication-quality figure
scaled_DOS_bw_revised2.png : high-resolution preview
scaled_DOS_bw_revised2_data.csv : plotted curves and Monte Carlo standard errors

Requirements: numpy, scipy, matplotlib
"""

from __future__ import annotations

import argparse
import csv
import sys
from dataclasses import dataclass
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.ndimage import gaussian_filter1d


@dataclass(frozen=True)
class Config:
    # Numerical parameters used in the manuscript.
    n_sites: int = 200
    n_realizations: int = 300
    n_energy: int = 900
    xi_min: float = -0.72
    xi_max: float = -0.25
    sigma_xi: float = 0.004
    lambdas: tuple[int, ...] = (4, 6, 8, 10)
    seed: int = 20260908
    output_prefix: str = "scaled_DOS_bw_revised2"

    # The interval J_tilde=(a,b) and analytic width used in the paper.
    a: float = 0.65
    b: float = 0.85

    # Figure choices.  Set show_atomic_limit=False to reproduce the content
    # of the original figure more closely.  Showing only the lambda=10 error
    # band avoids obscuring the four DOS curves.
    show_atomic_limit: bool = True
    show_error_band: bool = False
    error_band_lambdas: tuple[int, ...] = (10,)


@dataclass
class Curve:
    finite_volume_ids: np.ndarray
    scaled_dos: np.ndarray
    standard_error: np.ndarray


def stable_recurrence_coefficient(kappa: np.ndarray, q: np.ndarray) -> np.ndarray:
    """Return 2*cosh(kappa) + q*sinh(kappa)/kappa stably.

    The exponential form reduces cancellation when q is close to -2*kappa,
    which is precisely the isolated-bound-state condition.
    """
    ratio = q / (2.0 * kappa)
    return ((1.0 + ratio) * np.exp(kappa)
            + (1.0 - ratio) * np.exp(-kappa))


def finite_volume_counts(
    lam: float,
    xi: np.ndarray,
    q_tilde: np.ndarray,
) -> np.ndarray:
    """Count eigenvalues below each energy for every disorder realization.

    Parameters
    ----------
    lam:
        Attraction scale lambda.
    xi:
        One-dimensional scaled-energy grid, E=lambda**2*xi < 0.
    q_tilde:
        Array of shape (n_realizations, n_sites), sampled uniformly from
        [-2,-1].  The physical couplings are q=lambda*q_tilde.

    Returns
    -------
    counts:
        Integer array of shape (n_realizations, len(xi)).
    """
    if np.any(xi >= 0.0):
        raise ValueError("This recurrence implementation expects xi < 0.")

    n_realizations, n_sites = q_tilde.shape
    n_energy = xi.size
    kappa = lam * np.sqrt(-xi)
    q = lam * q_tilde

    u_previous = np.zeros((n_realizations, n_energy), dtype=np.float64)
    u_current = np.ones((n_realizations, n_energy), dtype=np.float64)
    counts = np.zeros((n_realizations, n_energy), dtype=np.int32)

    for site in range(n_sites):
        coefficient = stable_recurrence_coefficient(
            kappa[None, :], q[:, site, None]
        )
        u_next = coefficient * u_current - u_previous

        # For a continuous coupling law, an exact zero has probability zero.
        # A sign change on a free interval gives exactly one zero there.
        # Comparing sign bits avoids overflow or underflow in a product.
        counts += (np.signbit(u_current) != np.signbit(u_next))

        # Rescale the pair by the same positive number.  This leaves every
        # sign unchanged and prevents overflow in a long transfer product.
        scale = np.maximum.reduce(
            (np.abs(u_previous), np.abs(u_current), np.abs(u_next),
             np.ones_like(u_next))
        )
        u_previous = u_current / scale
        u_current = u_next / scale

    return counts


def estimate_curve(
    lam: int,
    xi: np.ndarray,
    q_tilde: np.ndarray,
    cfg: Config,
) -> Curve:
    """Compute the averaged IDS, smoothed DOS, and its Monte Carlo SE."""
    counts = finite_volume_counts(lam, xi, q_tilde)
    ids_each = counts / float(cfg.n_sites + 1)

    dx = xi[1] - xi[0]
    sigma_grid = cfg.sigma_xi / dx

    # Gaussian smoothing and differentiation are linear, so applying them
    # realization by realization gives the same mean curve as smoothing the
    # averaged IDS.  It additionally provides a Monte Carlo standard error.
    dos_each = gaussian_filter1d(
        ids_each,
        sigma=sigma_grid,
        order=1,
        axis=1,
        mode="nearest",
    ) / dx

    return Curve(
        finite_volume_ids=ids_each.mean(axis=0),
        scaled_dos=dos_each.mean(axis=0),
        standard_error=dos_each.std(axis=0, ddof=1)
        / np.sqrt(cfg.n_realizations),
    )


def atomic_dos(xi: np.ndarray) -> np.ndarray:
    """Atomic-limit DOS for q_tilde uniformly distributed on [-2,-1]."""
    result = np.full_like(xi, np.nan, dtype=np.float64)
    interior = (xi > -1.0) & (xi < -0.25)
    result[interior] = 1.0 / np.sqrt(-xi[interior])
    return result


def write_csv(path: Path, xi: np.ndarray, curves: dict[int, Curve]) -> None:
    fields = ["xi", "atomic_DOS"]
    for lam in curves:
        fields.extend((f"DOS_lambda_{lam}", f"SE_lambda_{lam}"))

    atom = atomic_dos(xi)
    with path.open("w", newline="", encoding="utf-8") as stream:
        writer = csv.DictWriter(stream, fieldnames=fields)
        writer.writeheader()
        for i, energy in enumerate(xi):
            row: dict[str, float] = {
                "xi": float(energy),
                "atomic_DOS": float(atom[i]),
            }
            for lam, curve in curves.items():
                row[f"DOS_lambda_{lam}"] = float(curve.scaled_dos[i])
                row[f"SE_lambda_{lam}"] = float(curve.standard_error[i])
            writer.writerow(row)


def make_figure(
    xi: np.ndarray,
    curves: dict[int, Curve],
    cfg: Config,
    output_pdf: Path,
    output_png: Path,
) -> None:
    plt.rcParams.update({
        "font.size": 11,
        "axes.linewidth": 0.9,
        "xtick.direction": "in",
        "ytick.direction": "in",
        "xtick.top": True,
        "ytick.right": True,
        "mathtext.fontset": "stix",
    })

    fig, ax = plt.subplots(figsize=(7.1, 4.45), constrained_layout=True)

    styles = {
        4: dict(color="black", linestyle="-", marker="o"),
        6: dict(color="black", linestyle="--", marker="s"),
        8: dict(color="black", linestyle="-.", marker="^"),
        10: dict(color="black", linestyle=":", marker="D"),
    }

    curve_handles = []
    extra_handles = []
    for lam, curve in curves.items():
        style = styles.get(lam, dict(color="black", linestyle="-"))
        line, = ax.plot(
            xi,
            curve.scaled_dos,
            linewidth=1.55,
            markersize=4.0,
            markerfacecolor="white",
            markeredgewidth=0.9,
            markevery=70,
            label=rf"$\lambda={lam}$",
            **style,
        )
        curve_handles.append(line)
        if cfg.show_error_band and lam in cfg.error_band_lambdas:
            band = ax.fill_between(
                xi,
                curve.scaled_dos - 1.96 * curve.standard_error,
                curve.scaled_dos + 1.96 * curve.standard_error,
                color="0.65",
                alpha=0.25,
                linewidth=0.0,
                label=rf"$95\%$ MC interval ($\lambda={lam}$)",
            )
            extra_handles.append(band)

    if cfg.show_atomic_limit:
        atomic_line, = ax.plot(
            xi,
            atomic_dos(xi),
            color="0.45",
            linewidth=1.3,
            linestyle=(0, (5, 2)),
            label=r"atomic limit $1/\sqrt{-\xi}$",
            zorder=1,
        )
        extra_handles.insert(0, atomic_line)

    left = -1.0 / (4.0 * cfg.a**2)
    right = -1.0 / (4.0 * cfg.b**2)
    ax.axvline(left, color="black", linewidth=0.9, linestyle=(0, (3, 3)))
    ax.axvline(right, color="black", linewidth=0.9, linestyle=(0, (3, 3)))

    arrow_y = 1.845
    margin = 0.004
    ax.annotate(
        "",
        xy=(right - margin, arrow_y),
        xytext=(left + margin, arrow_y),
        arrowprops=dict(arrowstyle="<->", color="black", linewidth=1.0),
    )
    ax.text(
        0.5 * (left + right),
        arrow_y + 0.035,
        "analyticity interval",
        ha="center",
        va="bottom",
    )

    ax.set_xlabel(r"scaled energy $\xi=E/\lambda^2$")
    ax.set_ylabel(r"scaled DOS $\lambda^2 n_\lambda(\lambda^2\xi)$")
    ax.set_xlim(cfg.xi_min, cfg.xi_max)
    ax.set_ylim(0.48, 2.03 if cfg.show_atomic_limit else 1.98)
    curve_legend = ax.legend(
        handles=curve_handles,
        loc="upper left",
        frameon=False,
        ncol=2,
        columnspacing=1.0,
        handlelength=2.1,
    )
    ax.add_artist(curve_legend)
    if extra_handles:
        ax.legend(
            handles=extra_handles,
            loc="lower left",
            frameon=False,
            handlelength=2.1,
        )

    fig.savefig(output_pdf, bbox_inches="tight")
    fig.savefig(output_png, dpi=300, bbox_inches="tight")
    plt.close(fig)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-prefix", default="scaled_DOS_bw_revised2")
    parser.add_argument("--samples", type=int, default=300)
    parser.add_argument("--sites", type=int, default=200)
    parser.add_argument("--seed", type=int, default=20260908)
    parser.add_argument(
        "--no-atomic",
        action="store_true",
        help="Do not draw the analytic atomic-limit curve.",
    )
    parser.add_argument(
        "--error-band",
        action="store_true",
        help="Draw the 95 percent Monte Carlo interval for lambda=10.",
    )
    return parser.parse_args()


def main() -> None:
    if "ipykernel" in sys.modules:
        # In Jupyter, edit the Config defaults near the top of this file.
        # Kernel-specific arguments such as ``-f kernel.json`` are ignored.
        cfg = Config()
        output_prefix = cfg.output_prefix
    else:
        args = parse_args()
        cfg = Config(
            n_sites=args.sites,
            n_realizations=args.samples,
            seed=args.seed,
            output_prefix=args.output_prefix,
            show_atomic_limit=not args.no_atomic,
            show_error_band=args.error_band,
        )
        output_prefix = args.output_prefix

    xi = np.linspace(cfg.xi_min, cfg.xi_max, cfg.n_energy)
    # Use the same underlying q_tilde samples for every lambda.  Each marginal
    # estimate is unchanged, while common random numbers make differences
    # between the lambda curves less noisy and easier to interpret.
    rng = np.random.default_rng(cfg.seed)
    q_tilde = rng.uniform(
        -2.0,
        -1.0,
        size=(cfg.n_realizations, cfg.n_sites),
    )

    curves: dict[int, Curve] = {}
    for lam in cfg.lambdas:
        curves[lam] = estimate_curve(lam, xi, q_tilde, cfg)
        print(f"finished lambda={lam}")

    prefix = Path(output_prefix)
    output_pdf = prefix.with_suffix(".pdf")
    output_png = prefix.with_suffix(".png")
    output_csv = prefix.with_name(prefix.name + "_data").with_suffix(".csv")

    make_figure(xi, curves, cfg, output_pdf, output_png)
    write_csv(output_csv, xi, curves)
    print(f"wrote {output_pdf}")
    print(f"wrote {output_png}")
    print(f"wrote {output_csv}")


if __name__ == "__main__":
    main()


==> anc/scaled_DOS_bw_revised2_data.csv <==
xi,atomic_DOS,DOS_lambda_4,SE_lambda_4,DOS_lambda_6,SE_lambda_6,DOS_lambda_8,SE_lambda_8,DOS_lambda_10,SE_lambda_10
-0.72,1.1785113019775793,0.5593189486441269,0.02473139701569305,0.622957721171607,0.02667902282479974,0.62472004394512,0.025940519926446654,0.6291082549166849,0.0264967565599471
-0.7194771968854282,1.178939402754095,0.6170763907520229,0.026446139175637078,0.6853644299055852,0.028480946745631217,0.6887304000509953,0.02773518828308504,0.693099287929834,0.02828209740493902
-0.7189543937708565,1.1793679703997613,0.6737531756410324,0.02797279428736112,0.7461964018598359,0.03007448610895797,0.7513553524997134,0.029362913257207125,0.7556241428376934,0.02988965528421697
-0.7184315906562847,1.1797970057637763,0.7284261550805526,0.029284544079389723,0.8044494408032392,0.03143658714642434,0.8115167537597436,0.03080780783814027,0.815609736471365,0.031304534454979396
-0.717908787541713,1.1802265096975024,0.7802782057224412,0.030365045981555618,0.8592473598523421,0.03255722927237725,0.8682425894497527,0.03206439614460102,0.8720939549081891,0.0325231182278991
-0.7173859844271412,1.1806564830544726,0.8286323811668775,0.031209651080492215,0.9098747270522297,0.033440482814760523,0.9207155002642077,0.033136656199631145,0.9242738829676747,0.03355202019338028
-0.7168631813125695,1.181086926690398,0.872977989332521,0.031826105551190524,0.955810457047516,0.03410395230542212,0.9683020572085854,0.03403656527525515,0.9715337723843923,0.034406398893119444
-0.7163403781979978,1.181517841463176,0.9129892524570326,0.032234206791434836,0.9967298741245537,0.034577581660944476,1.0105706600188316,0.03478121443161489,1.0134609885287245,0.03510679381429369
-0.715817575083426,1.1819492282328958,0.9485209593578661,0.03246528315150578,1.0324989664141162,0.03490089806806854,1.047301140939252,0.0353903048512519,1.0498545457853679,0.035676134031788855
-0.7152947719688543,1.1823810878618468,0.9795942381188761,0.03255988697586535,1.0631632906918618,0.03511886809255505,1.0784736803226265,0.03588323345239284,1.0807114973120306,0.036136380301491376
-0.7147719688542825,1.1828134212145254,1.0063745861043383,0.03256506424611797,1.0889156659977504,0.03527796738359127,1.1042494574441368,0.03627658348409773,1.1062077718694958,0.03650538780919496
-0.7142491657397108,1.1832462291576422,1.0291444580346822,0.03253013869842789,1.1100650594468215,0.03542032223683826,1.1249368744194281,0.0365826890276192,1.1266649910681301,0.03679529978749938
-0.713726362625139,1.1836795125601292,1.0482672145996355,0.03250184131926194,1.127005339837792,0.03557943992526474,1.1409660063621627,0.03680924930059599,1.1425210351636486,0.03701225033224831
-0.7132035595105672,1.1841132722931482,1.0641584399219142,0.032519002847211896,1.140176854284393,0.0357760426488702,1.1528456164594894,0.03695974625986703,1.1542890154508656,0.03715715267162602
-0.7126807563959955,1.184547509230096,1.0772488609973094,0.03260798303451336,1.150044548701856,0.03601625766742195,1.1611305771812792,0.037034798964147096,1.1625234546968761,0.037227313370448774
-0.7121579532814237,1.1849822242466146,1.0879636677953919,0.03278008664323251,1.157071527986334,0.03629165416029559,1.1663923794327555,0.03703412189543966,1.1677912247378524,0.03721941319333841
-0.7116351501668521,1.1854174182205957,1.0967047439372517,0.03303152644424411,1.161703920011851,0.03658203954682328,1.16918640037883,0.036958531185943076,1.1706401410741656,0.0371317216584679
-0.7111123470522803,1.1858530920321904,1.1038367705797962,0.03334636599255132,1.1643566778799646,0.03685999864957354,1.1700369504700512,0.036811417027917404,1.1715806553747943,0.03696639867010837
-0.7105895439377086,1.1862892465638157,1.1096836087188335,0.033701095176888386,1.1654111979689716,0.03709580195463756,1.1694147088802425,0.03660027738836487,1.1710704811690729,0.036730921423486475
-0.7100667408231368,1.1867258827001619,1.1145264491075795,0.03407016570472923,1.1652119184036216,0.03726288436926166,1.167733196139196,0.03633721149602453,1.169508259770321,0.03643835435569318
-0.709543937708565,1.1871630013282004,1.118606161443148,0.034431087360130654,1.164066800783325,0.037341804661672306,1.1653428591555326,0.036038676153544696,1.167226787508939,0.036107084058484465
-0.7090211345939933,1.1876006033371918,1.1221270065347715,0.03476826528567827,1.1622451424400673,0.03732317921183736,1.1625290802066477,0.03572441333549055,1.1644954706879738,0.03575929685502272
-0.7084983314794215,1.1880386896186916,1.1252609361428683,0.03507470993261746,1.1599850252591177,0.03720848513544462,1.1595169836039767,0.03541613221877059,1.1615257869357116,0.03541884796483233
-0.7079755283648498,1.1884772610665606,1.1281508464309555,0.03535149027195717,1.1574921729956655,0.03700971907340508,1.1564795604792777,0.03513536372235025,1.158478937978184,0.03510917716486511
-0.707452725250278,1.1889163185769704,1.1309116991121853,0.03560575971297071,1.1549334636161597,0.03674677261195995,1.153541384381143,0.034901764989857295,1.1554719930100683,0.03485129482990325
-0.7069299221357063,1.1893558630484122,1.1336318706356667,0.03584777952916609,1.1524502715597715,0.03644470721986811,1.1507862139104885,0.034731084985765805,1.1525843760998586,0.034661680053388745
-0.7064071190211346,1.1897958953817034,1.1363744513404437,0.0360872072114634,1.1501501237328575,0.03613035112701493,1.1482668559692433,0.03463401802335878,1.1498697174591503,0.03455158938017775
-0.7058843159065629,1.1902364164799972,1.1391700738353614,0.036330624624097585,1.1481153944520999,0.035829122219932216,1.1460141451039707,0.03461557047094495,1.147364016296155,0.03452621756272526
-0.7053615127919911,1.1906774272487881,1.1420255336854905,0.03657918958605185,1.1464000281609084,0.03556208459396094,1.144043862157515,0.03467551663214845,1.1450907047478716,0.03458572498638413
-0.7048387096774194,1.1911189285959218,1.1449197387116632,0.036828244207094046,1.14503867214866,0.035344910092475236,1.1423574018950018,0.03480864329479446,1.143063088401344,0.034725181438867485
-0.7043159065628476,1.1915609214316016,1.1478143098230082,0.03706792769444309,1.144044052089776,0.03518712141457198,1.1409535137568731,0.03500607966474255,1.1412921912510046,0.0349357259701282
-0.7037931034482758,1.192003406668397,1.1506495572130362,0.03728454094180444,1.143418859787405,0.035092430529008206,1.1398270134362942,0.035255564946672306,1.1397872799178188,0.03520498795231348
-0.7032703003337041,1.192446385221252,1.1533550537215296,0.03746275916815964,1.1431563736802015,0.03505941778205299,1.138975874469128,0.03554278972915062,1.1385595515365354,0.035517605436090866
-0.7027474972191323,1.1928898580074911,1.1558650420559162,0.037587760675700264,1.1432514593541612,0.035082000887356024,1.1384076757043582,0.03585144742271111,1.1376290904489479,0.0358555643975331
-0.7022246941045606,1.19333382594683,1.1581081108950877,0.03764702372973729,1.143688985027068,0.035150809359801895,1.138124804516731,0.03616475008605982,1.137008049527624,0.036199819525431894
-0.7017018909899888,1.1937782899613818,1.160027122539938,0.037632128614154055,1.1444562596495567,0.035253401635168324,1.1381377604349936,0.03646617492732168,1.13671738200155,0.036530997395832966
-0.701179087875417,1.1942232509756652,1.1615809808798023,0.0375397309853713,1.1455425641923247,0.035375072829884446,1.1384668823381723,0.03674054321776055,1.1367831197351694,0.036831282905310445
-0.7006562847608454,1.1946687099166133,1.1627443090856975,0.037372572963041716,1.146943664346526,0.035499979235034194,1.1391341618909385,0.03697558300945112,1.137232734563146,0.037086422508299764
-0.7001334816462736,1.1951146677135813,1.1635202532104818,0.03713930061600906,1.148660050905083,0.03561247183708919,1.1401742226435196,0.03716309418145988,1.138104734195874,0.03728717295787089
-0.6996106785317019,1.1955611252983547,1.163933253667527,0.03685411485582877,1.150688815124423,0.035698947481301986,1.1416253303960253,0.037299432723262395,1.1394390733638415,0.03743038442237385
-0.6990878754171301,1.196008083605157,1.1640218759680845,0.03653563113162934,1.1530289759232524,0.0357494272682239,1.143522205803052,0.03738646974180122,1.1412701519285398,0.03751945563350695
-0.6985650723025584,1.1964555435706585,1.1638473069292987,0.036205650060073966,1.1556823967858547,0.03575908899812402,1.1458929667956852,0.037430430039341475,1.1436238173611342,0.037563446135611606
-0.6980422691879866,1.1969035061339846,1.1634842643591738,0.03588679139888617,1.1586416754399282,0.03572902313319961,1.1487586295399639,0.03744122147410238,1.146521994967636,0.037575233080739595
-0.6975194660734149,1.1973519722367236,1.16301526365291,0.03560067053184783,1.1618963621737493,0.03566624082460706,1.1521235056761163,0.03743047945969394,1.149963418460186,0.037569184610333976
-0.6969966629588431,1.1978009428229357,1.1625302614031114,0.0353657604714359,1.1654165318716772,0.03558241128700836,1.1559729237380272,0.037410143554602676,1.1539281461731,0.03755874221803885
-0.6964738598442713,1.1982504188391605,1.162122885193947,0.03519584424414033,1.169165256529476,0.03549243936103052,1.1602641996788765,0.03738996361847122,1.1583686253899304,0.03755371147645357
-0.6959510567296996,1.1987004012344256,1.1618842831970182,0.035099475851979,1.1730846706149256,0.035411665006112474,1.164928125202159,0.0373760067172501,1.1632095377990688,0.03755858201509399
-0.695428253615128,1.199150890960256,1.1618953708768305,0.035079040102313844,1.177097027938065,0.03535369655502499,1.1698707932786325,0.037370263843660614,1.1683490187698378,0.03757244378351977
-0.6949054505005562,1.199601888970681,1.1622254425921255,0.03513136749338375,1.1811124375091497,0.03532848563019342,1.1749738130967875,0.03737010810328958,1.1736631154962385,0.03758919172834499
-0.6943826473859844,1.2000533962222437,1.1629309456901011,0.03524875533882067,1.185027305592035,0.035340955689999926,1.1800989837694074,0.037369851184709334,1.1790083999947678,0.03759978296958484
-0.6938598442714127,1.2005054136740096,1.1640456398601997,0.03541890691576966,1.1887214171757254,0.03539146226708972,1.1851048859698268,0.03736232228130069,1.1842397184997957,0.03759493597604919
-0.6933370411568409,1.2009579422875742,1.165579566610426,0.035627116020444105,1.192073217412181,0.03547654804388857,1.1898571237922302,0.03734096526794117,1.1892223397981303,0.03756738852962176
-0.6928142380422692,1.2014109830270727,1.1675133645988702,0.03585669517103593,1.194969040184307,0.03559041582575331,1.194229925950858,0.037301956715310274,1.193829814696185,0.037514249068873205
-0.6922914349276974,1.201864536859188,1.169805573076652,0.036090269000605656,1.1973057449751614,0.035726386546214156,1.198129054787885,0.037245688245926716,1.197968245983985,0.03743800526955491
-0.6917686318131256,1.2023186047531598,1.172385505541194,0.03631099330229373,1.1990056569286123,0.03587813102185501,1.2014896876638355,0.03717673670808689,1.2015767078633333,0.03734625269029471
-0.6912458286985539,1.202773187680792,1.1751584860184439,0.03650421285743687,1.2000227118418545,0.03603998641901596,1.2042867199116722,0.03710358357204169,1.2046311631476645,0.03725057390521461
-0.6907230255839821,1.2032282866164639,1.178009938679471,0.036658200121622395,1.2003497500662235,0.0362068925918153,1.206528629238509,0.03703667640897485,1.2071388342303946,0.037163920175313954
-0.6902002224694104,1.2036839025371364,1.1808125093266244,0.03676503905084328,1.200024840591582,0.03637301646589531,1.208265768503585,0.036985908987242654,1.209148242219459,0.03709785687813541
-0.6896774193548387,1.2041400364223622,1.1834341303552862,0.036820833754484354,1.1991291773344908,0.03653156368475089,1.2095667261483585,0.03695853714583067,1.210723858271235,0.03706033698351934
-0.689154616240267,1.2045966892542948,1.1857440244087956,0.03682550669958889,1.1977865730251416,0.03667406453573918,1.2105248454301527,0.03695676390740137,1.2119495265353797,0.03705323615835086
-0.6886318131256952,1.2050538620176965,1.1876240402752438,0.036782504914386095,1.196156472519206,0.03679062125106072,1.2112403125686024,0.036977128356431896,1.212914968596607,0.03707233016603426
-0.6881090100111235,1.2055115556999478,1.1889792840424585,0.03669832250872946,1.1944170793074285,0.03687092645774439,1.2118121238746467,0.03701122356569198,1.2137068175374286,0.037108173532294064
-0.6875862068965517,1.2059697712910566,1.1897456982215917,0.03658126166898767,1.1927614898818546,0.03690561563513759,1.2123247298751356,0.03704680160814985,1.2143944624104344,0.037147810677775006
-0.6870634037819799,1.2064285097836667,1.1898958333467766,0.03644046227557776,1.1913806933826356,0.0368888492166396,1.2128488578029186,0.037070735775715596,1.2150347869518026,0.03717763266312978
-0.6865406006674082,1.2068877721730669,1.1894456226179841,0.03628546147392294,1.1904436733582349,0.03681962047052592,1.2134293686682862,0.037071191070362865,1.215660347253505,0.037185605022156946
-0.6860177975528364,1.2073475594572005,1.188448386497275,0.03612569012703445,1.1900885262385659,0.036702687959385964,1.2140891657665618,0.03703992852519587,1.2162856598777545,0.037163325601297724
-0.6854949944382647,1.2078078726366743,1.1870013718181993,0.03597018936808487,1.1904097814615475,0.036548991278972584,1.21482798201951,0.036973472122510585,1.2169061679853361,0.037107151486396754
-0.684972191323693,1.2082687127147669,1.1852388885502754,0.035826684233479365,1.1914514776031415,0.03637437752544647,1.2156222070659766,0.036873150682063274,1.2175009252658284,0.037017994913254235
-0.6844493882091213,1.2087300806974393,1.1833148444075239,0.03570184568739278,1.193197269899102,0.03619701550371445,1.2164353283551408,0.036744465846546254,1.2180423496955148,0.03690048694128285
-0.6839265850945495,1.209191977593343,1.181394917801336,0.03560101485433484,1.195581957902424,0.03603364464643054,1.2172156659462503,0.03659532089542807,1.2184931747961827,0.036761763924949384
-0.6834037819799778,1.2096544044138298,1.179640738719585,0.03552804457973776,1.198489703723694,0.03589642591868732,1.2179059870677484,0.0364345887987254,1.2188155915283245,0.03660966306706074
-0.682880978865406,1.2101173621729606,1.1781973882310335,0.03548532963757885,1.2017609148770774,0.03579045265070087,1.2184475798412928,0.036270991560542906,1.218973151005599,0.03645216219713907
-0.6823581757508342,1.2105808518875156,1.1771713694667219,0.03547380289455753,1.2052184097688772,0.03571247314843438,1.2187843988381775,0.03611174334808968,1.2189334153576838,0.03629619337431471
-0.6818353726362625,1.2110448745770028,1.1766180475975363,0.03549297865287147,1.2086724735212817,0.03565133838875933,1.218868275627686,0.0359625939478809,1.2186708910091688,0.036147627504087426
-0.6813125695216907,1.211509431263668,1.1765412006081797,0.03554087748974693,1.2119374564173646,0.03559143201113872,1.21865632166731,0.03582770891446435,1.2181654515663354,0.03601106222423634
-0.680789766407119,1.2119745229725039,1.1768829811241488,0.03561330924006886,1.2148531070096538,0.035516095056512965,1.2181251187359339,0.035710617922527735,1.2174103199284896,0.0358907553763725
-0.6802669632925472,1.2124401507312594,1.1775324391701574,0.03570347145760534,1.2172918926181986,0.03541234860002895,1.217266126624468,0.035614487261925475,1.216407251765472,0.035790642154098065
-0.6797441601779755,1.2129063155704505,1.178331000155797,0.03580185008134004,1.2191698983763888,0.035274480412816424,1.2160892606515832,0.03554332494143995,1.2151703504588636,0.03571534502874186
-0.6792213570634038,1.2133730185233675,1.1790882206679698,0.035895647697764106,1.2204504636066318,0.035106683712947534,1.2146284823529934,0.035502012947416194,1.2137311801380228,0.03566999415318426
-0.678698553948832,1.2138402606260872,1.1796060507223873,0.035970236562040465,1.221147501517241,0.034923908991972105,1.2129362814259794,0.035496482187720085,1.2121348541331836,0.03566074976988111
-0.6781757508342603,1.2143080429174806,1.1796907882712773,0.03600953557594373,1.2213166658462768,0.03474980544769368,1.2110904994551839,0.03553354146073067,1.2104431561255233,0.03569441888814476
-0.6776529477196885,1.2147763664392237,1.1791764746274918,0.035998509552940275,1.2210515832847484,0.034613796567855994,1.2091842154499937,0.035620389157583955,1.2087325091057706,0.03577817216075868
-0.6771301446051168,1.2152452322358067,1.177944290861354,0.0359251965822082,1.2204702936997227,0.03454579338612854,1.207333135047272,0.03576385496250202,1.2070995191275724,0.03591884262771995
-0.676607341490545,1.215714641354544,1.1759328722654447,0.03578295794543168,1.2197070568537631,0.034570817585859115,1.2056524339534038,0.03596887075011647,1.2056397442456692,0.036121501298435395
-0.6760845383759733,1.216184594845584,1.1731458541014936,0.0355718914348831,1.2188968252767556,0.03470378987968853,1.2042593721636374,0.03623730376334042,1.2044501544809436,0.036388176076083384
-0.6755617352614015,1.2166550937619187,1.1696539146185143,0.03530013263345781,1.2181733252793876,0.034946378054915676,1.2032633317511667,0.03656667562123524,1.2036264943510322,0.03671658108979206
-0.6750389321468298,1.2171261391593946,1.1655884726819445,0.03498341577546149,1.2176471221258898,0.03528559633461003,1.2027581209242744,0.036949227423244635,1.203247752432723,0.037099036057054634
-0.674516129032258,1.2175977320967208,1.1611256506136292,0.03464352573160911,1.2174014776481294,0.03569602096632086,1.2028078191229774,0.03737181386814127,1.203370758417455,0.03752240602180332
-0.6739933259176862,1.2180698736354816,1.156482430016929,0.03430602013106783,1.2175022082993407,0.036143973038608265,1.203447539578096,0.03781641608462207,1.2040268893310755,0.03796863196406661
-0.6734705228031146,1.2185425648401433,1.1518912546062716,0.03399717613232705,1.2179825749061577,0.036592561305633924,1.2046794036580757,0.03826192831757738,1.2052204190917613,0.038416539493867384
-0.6729477196885428,1.2190158067780674,1.147574566090365,0.033740715242023045,1.218851627831586,0.03700665288884457,1.206469374399636,0.038685878074794094,1.2069229694076733,0.03884355152622395
-0.6724249165739711,1.219489600519519,1.1437455675480424,0.033554902335670836,1.2200954343081136,0.03735723110999604,1.2087524237926492,0.0390667451668121,1.2090799067410747,0.03922817512066381
-0.6719021134593993,1.219963947137677,1.1405780079348005,0.033451106208673136,1.221680401975193,0.037624548267790874,1.2114423905333929,0.03938610561333609,1.211616905796808,0.03955198292346025
-0.6713793103448276,1.2204388477086447,1.1382070658896464,0.03343327432838631,1.223558304937196,0.037799977236070224,1.21443395201698,0.03962975330071851,1.21444492572949,0.03980048782585617
-0.6708565072302558,1.2209143033114607,1.1367098605761596,0.03349809096660893,1.2256751847222402,0.0378852772238319,1.2176127633603975,0.0397887601898336,1.217468331472014,0.03996452679207084
-0.670333704115684,1.221390315028107,1.1361156549730569,0.0336364706391921,1.2279722039982972,0.03789194747436151,1.220875944080428,0.03985960672895342,1.2205979157351903,0.04004010731406429
-0.6698109010011123,1.2218668839435223,1.136403551590885,0.03383508028530853,1.2303854339524765,0.037837843932086064,1.2241283326094667,0.03984309785187796,1.2237531924062683,0.040027669496795655
-0.6692880978865405,1.2223440111456103,1.1375067828662295,0.034077757605177846,1.232851225761556,0.03774411231332769,1.2272953175437307,0.039743485138207725,1.2268704342243488,0.03993136877580485
-0.6687652947719689,1.2228216977252504,1.1393257516949784,0.03434675745246408,1.2353070107111461,0.03763106147426071,1.2303271116373926,0.03956771359052317,1.2299074138329331,0.03975802113953408
-0.6682424916573971,1.2232999447763093,1.1417315600239268,0.034623206226518065,1.237688208974511,0.03751480886142289,1.2331970667865984,0.039324346464404566,1.2328379524724546,0.03951640181432499
-0.6677196885428254,1.2237787533956497,1.1445829495915067,0.03488844534539333,1.239937575972065,0.03740591755239313,1.2359035142032508,0.039023378965451584,1.2356555242294016,0.03921697674835945
-0.6671968854282536,1.2242581246831432,1.1477356986922311,0.03512468033214269,1.2419936505374813,0.03730794514351163,1.238463825619236,0.0386770882400062,1.2383663644149128,0.03887211257358276
-0.6666740823136819,1.2247380597416784,1.151052282589731,0.03531657174478597,1.2437924125294715,0.03721902039427658,1.2409069695206385,0.0382997359662104,1.2409847316261846,0.03849609636271935
-0.6661512791991101,1.2252185596771734,1.1544089717533152,0.03545236304355424,1.2452798976951671,0.03713391601248583,1.2432670047655447,0.03790826804346776,1.243528193042314,0.03810520949763931
-0.6656284760845383,1.2256996255985857,1.157702399888608,0.03552529659977277,1.2464070757872987,0.037047171412481456,1.2455788864273518,0.03752254999279129,1.2460121873020376,0.03771819656247127
-0.6651056729699666,1.2261812586179235,1.1608537249207203,0.035534749870378544,1.2471331852041945,0.036955980205079494,1.2478769946449026,0.03716447192669638,1.2484573574955664,0.03735547316220885
-0.6645828698553948,1.226663459850255,1.163801026328495,0.03548619732278747,1.247434182513144,0.03686147963169819,1.2501833034223189,0.03685638575120663,1.2508724401917728,0.03703789332503145
-0.6640600667408231,1.2271462304137217,1.1665037898825525,0.035390986062459065,1.2472966608151512,0.03676970541115722,1.2525121629576232,0.0366183376921449,1.2532637261258144,0.03678441531312312
-0.6635372636262513,1.227629571429547,1.168931740910759,0.03526555886722579,1.246738298083856,0.036689774431251244,1.254860692970918,0.03646515036364724,1.2556288056969453,0.036609689474891086
-0.6630144605116797,1.228113484022049,1.171065675811573,0.03512913443646953,1.2457972825743637,0.036632490913966705,1.257225034261237,0.0364034959696997,1.2579693607822877,0.03652170695461467
-0.6624916573971079,1.2285979693186495,1.172883057519416,0.035001360743053954,1.2445355306880757,0.036607227091163076,1.2595899960003203,0.036430693087066805,1.2602806781942602,0.0365200285635922
-0.6619688542825362,1.2290830284498866,1.174361574822906,0.034899431733926865,1.2430420950599121,0.03661967745858038,1.2619365782272205,0.036534382336929114,1.2625571258046664,0.036595409511684246
-0.6614460511679644,1.229568662549426,1.1754752831904403,0.034836018809015254,1.2414249905495522,0.036669823981794636,1.2642359310520475,0.036694294537852605,1.2647835522617834,0.03673079508514559
-0.6609232480533926,1.2300548727540699,1.1761874663756655,0.034817192345483076,1.2398035446926008,0.03675141058950244,1.2664533230627377,0.03688526880961971,1.2669418232746885,0.03690393704945037
-0.6604004449388209,1.2305416602037706,1.1764571930346353,0.03484151905246512,1.2383056842475633,0.03685251383033087,1.268550006695798,0.037080950628078285,1.2690046187646975,0.03709006270426676
-0.6598776418242491,1.2310290260416412,1.176245853924217,0.034901217747233294,1.2370583576316672,0.03695722143663185,1.2704759494518258,0.0372573311015847,1.2709265702896426,0.03726565139753404
-0.6593548387096774,1.2315169714139658,1.175529063012515,0.03498328210290606,1.2361744762385956,0.037047689030114225,1.272171664002538,0.03739569139053325,1.272652354180484,0.03741098556934668
-0.6588320355951056,1.2320054974702113,1.1742956849798118,0.035071647881156125,1.2357433445931258,0.037106965933973814,1.2735685269487218,0.03748333636546068,1.2741103596625125,0.037511745066819174
-0.6583092324805339,1.2324946053630397,1.1725573810742602,0.035149970113923554,1.2358254176361585,0.037121363621574706,1.2745877609882077,0.037514966922454054,1.2752108377439975,0.037560390061193986
-0.6577864293659621,1.2329842962483184,1.1703648074667392,0.03520368093799909,1.2364507469413166,0.03708246880697408,1.2751438823982844,0.0374911445565292,1.2758584412319653,0.03755527973448576
-0.6572636262513905,1.233474571285132,1.167802598708598,0.03522206075872736,1.2376079737812804,0.03698869973976171,1.2751543654099564,0.037417683833480916,1.275959691695079,0.03750044437319377
-0.6567408231368187,1.2339654316357944,1.1649881527445805,0.035199946409828035,1.2392424863287899,0.03684527370102768,1.2745350080397555,0.03730433851803609,1.2754189070702746,0.03740448950709984
-0.6562180200222469,1.2344568784658594,1.162067066468741,0.03513781615934967,1.2412644189831195,0.03666459073432358,1.2732221958455943,0.03716299379852479,1.274163818751308,0.03727892644471769
-0.6556952169076752,1.234948912944133,1.1592070410977708,0.03504173390489124,1.2435524172595551,0.036464510650424484,1.271169487391932,0.03700774278679937,1.2721444068744023,0.0371380798692417
-0.6551724137931034,1.2354415362426845,1.1565835055739588,0.0349231593031193,1.2459578171886352,0.036266982718059844,1.2683662328910261,0.03685381004941483,1.2693506374501222,0.03699782835209546
-0.6546496106785317,1.2359347495368591,1.1543638459228058,0.034797112783108125,1.2483236386703143,0.036095691310227954,1.2648332379393585,0.0367170055142401,1.26580720471226,0.03687485917180859
-0.6541268075639599,1.236428554005289,1.1526928123110436,0.03468106516691913,1.250488590046916,0.03597288414082385,1.2606419422320236,0.03661296652686633,1.261594523938417,0.03678574090668269
-0.6536040044493882,1.236922950829905,1.1516765849244812,0.034592359659094164,1.2523055709282658,0.03591644852392408,1.2558946803585984,0.03655643917770148,1.2568213233332663,0.03674590180789907
-0.6530812013348164,1.2374179411959498,1.1513733667074235,0.03454619741509071,1.2536481957387795,0.035937704550195376,1.2507408954067505,0.03655889795062132,1.2516471200345676,0.0367671250430768
-0.6525583982202448,1.2379135262919878,1.1517894283721972,0.03455392223447675,1.2544175577928434,0.036039561915218926,1.2453593026367265,0.036627100328481564,1.246256148046688,0.036855877155611866
-0.652035595105673,1.238409707309919,1.1528807702608155,0.03462073513495263,1.2545610714919284,0.03621596910485766,1.2399482643848172,0.03676135731700786,1.240849384057068,0.03701160846400721
-0.6515127919911012,1.2389064854449894,1.1545547690818312,0.0347453876018315,1.2540636940496226,0.03645192321791277,1.234723702614963,0.03695472735550225,1.2356383229178531,0.037225880287466546
-0.6509899888765295,1.2394038618958052,1.156682027353834,0.03491994914891336,1.2529539668480292,0.036725210822493574,1.2298942088598908,0.03719293517445562,1.2308249227122239,0.03748229396930455
-0.6504671857619577,1.2399018378643427,1.159106866204445,0.035130394340320385,1.2513007054840886,0.037008567252439166,1.2256606154942167,0.03745608553882754,1.2265968723986456,0.037758450629579145
-0.649944382647386,1.2404004145559613,1.1616693284495128,0.035358931671683275,1.2491996391057152,0.03727245733266442,1.2221895670460317,0.03772078568216364,1.2231055321898627,0.03802845067220607
-0.6494215795328142,1.2408995931794171,1.1642172153429913,0.035585452405690145,1.2467733574883477,0.03748816340757608,1.2196093758882418,0.037963703444904746,1.220463092268336,0.03826691403245659
-0.6488987764182425,1.2413993749468726,1.1666116364986316,0.035790610526477945,1.2441503128267828,0.037630759058467134,1.2180068098449957,0.03816435516838664,1.21873862409713,0.038452181533805876
-0.6483759733036707,1.241899761073912,1.1687541661743455,0.035957796839811755,1.2414543351815166,0.03768200137907145,1.217411965431345,0.03830789948106417,1.2179541879285694,0.03856922730070761
-0.6478531701890989,1.2424007527795509,1.1705815264896167,0.03607451074001819,1.2388017556492206,0.037632543838181313,1.217798380694896,0.03838670250291789,1.2180768215963702,0.0386117423618415
-0.6473303670745272,1.2429023512862503,1.1720745426633001,0.036133357914243776,1.2362850304195965,0.03748287621175852,1.2190854255495127,0.03840108815349493,1.219026616934208,0.03858264576453443
-0.6468075639599555,1.2434045578199293,1.173252640533927,0.03613220435533663,1.2339659546196957,0.03724406839535559,1.2211362407565278,0.0383597023339476,1.2206796876097992,0.03849420633293719
-0.6462847608453838,1.2439073736099773,1.1741635306293017,0.03607373092409976,1.2318797972808158,0.036937217598135244,1.2237793681611933,0.03827747656770022,1.2228822457314938,0.03836547980323701
-0.645761957730812,1.2444107998892655,1.1748795523364697,0.0359644316433064,1.2300369937259248,0.03659178714170101,1.2268036778364264,0.03817379450256429,1.2254501473670734,0.03821972614094643
-0.6452391546162403,1.2449148378941617,1.1754813761840035,0.03581320566823954,1.228420194049086,0.036242444116465385,1.2299812340946061,0.03806896631666335,1.228184294717744,0.03808061711401698
-0.6447163515016685,1.2454194888645416,1.176043682933853,0.03563041370967143,1.2269961691729336,0.03592486907866938,1.2330763309366795,0.037981863656627986,1.2308807872796972,0.037968932391072664
-0.6441935483870967,1.245924754043802,1.176632068850494,0.035426626291051234,1.225717798524809,0.035671862260034735,1.2358656607184513,0.037926064547809446,1.233348248604929,0.037898776329213846
-0.643670745272525,1.2464306346788738,1.1772922252307099,0.03521173242265045,1.2245396631076055,0.035508610527844334,1.2381383842740108,0.037907763636518856,1.2354064383693397,0.0378755579671009
-0.6431479421579532,1.2469371320202345,1.1780351113212655,0.03499468076561508,1.2234179022774474,0.0354488811880405,1.2397280649865232,0.037925036560665655,1.2369079661177287,0.03789539062913235
-0.6426251390433815,1.2474442473219218,1.1788415545688737,0.034782462595046,1.2223144323146942,0.035493269441758464,1.240509874815171,0.03796813352214812,1.2377446633107694,0.03794654566229376
-0.6421023359288097,1.2479519818415465,1.17966581291388,0.034580289360951776,1.221198084322718,0.03563033668883919,1.2404210916245564,0.038021991670760834,1.237854148565587,0.038011874668836515
-0.641579532814238,1.2484603368403049,1.1804327053514614,0.03439153492055652,1.2200524761409786,0.03583857168577916,1.2394518534206125,0.038068660262857094,1.2372236229389963,0.03807203286364876
-0.6410567296996663,1.2489693135829927,1.1810577019500987,0.03421798512045491,1.2188795070057696,0.036090375370118555,1.23766032867925,0.03809147329226855,1.2358953828736192,0.03810949905200615
-0.6405339265850946,1.249478913338018,1.1814455060373,0.03405971271135422,1.2176861496480162,0.03635742376470721,1.2351560498666447,0.038077384092174094,1.2339586677772512,0.03811089191870043
-0.6400111234705228,1.2499891373774152,1.1815054633517463,0.03391610618719644,1.2164904909264322,0.0366143817921093,1.232097383721891,0.03802000108094582,1.2315400904674654,0.03806993581122715
-0.639488320355951,1.2504999869768565,1.1811680346120006,0.033786201007116434,1.2153191460554618,0.036842758219748035,1.2286820255903836,0.03791986270611467,1.2288067529687245,0.03798695776440073
-0.6389655172413793,1.2510114634156673,1.1803920537017245,0.033668818335159265,1.2142041050187329,0.03703223730502558,1.225139445930131,0.037784914508115185,1.225951634525717,0.03786949366456793
-0.6384427141268075,1.2515235679768388,1.179173065674887,0.033563145963887805,1.2131795681370325,0.03718105604883797,1.221697300703857,0.03762898122446202,1.2231731115170943,0.03773032182104851
-0.6379199110122358,1.2520363019470417,1.1775455578733127,0.03346776661742968,1.2122795472269667,0.03729472202192828,1.2185785313818713,0.03746974937232209,1.2206625644729932,0.03758543112408246
-0.637397107897664,1.2525496666166394,1.1755908838624205,0.03338083055585605,1.211537555091415,0.03738392478002573,1.2159838523852122,0.03732648100522282,1.2185931831840358,0.03745234989882863
-0.6368743047830923,1.2530636632797014,1.1734261072402643,0.03329939316110443,1.2109789133678863,0.0374613548961489,1.2140696743962598,0.03721799548103178,1.2171041363930342,0.03734802756841596
-0.6363515016685206,1.2535782932340187,1.1711956492594837,0.03321917571907211,1.2106202368610772,0.037539012517183785,1.2129415259105765,0.03716003065067331,1.21628844173339,0.03728695277800871
-0.6358286985539489,1.2540935577811152,1.1690646107884293,0.03313527500044001,1.2104708871443883,0.037625314562240296,1.2126396662244419,0.03716332646208402,1.216181783422875,0.03727959018806814
-0.6353058954393771,1.2546094582262635,1.1672030606544885,0.033042650221821616,1.2105223942033185,0.0377238791230266,1.213138199615078,0.037232248650550366,1.2167589758047819,0.037331055898670605
-0.6347830923248053,1.255125995878498,1.165775904986165,0.032938109137265054,1.2107588827863258,0.03783205069566812,1.214348208976142,0.03736354392792429,1.217939824232114,0.03744022130432223
-0.6342602892102336,1.2556431720506276,1.1649317814827767,0.03282120798279338,1.2111464695220882,0.03794234347851793,1.2161137171154297,0.03754632452923274,1.2195795565104048,0.03759908179824763
-0.6337374860956618,1.2561609880592528,1.1647831360815808,0.03269534810788029,1.211640819378662,0.03804285803617815,1.2182361652902711,0.037763040621369086,1.2214969455598188,0.03779308278130058
-0.6332146829810901,1.2566794452247763,1.1654066766954452,0.032568054590600706,1.2121900471535452,0.038119561583367365,1.220481888102828,0.03799057248761887,1.2234754628894307,0.03800215889956919
-0.6326918798665183,1.2571985448714198,1.1668293651629114,0.03245016928743779,1.212738585398354,0.03815821147574602,1.222604252596542,0.03820301011639714,1.2252844988171259,0.038202586666569505
-0.6321690767519466,1.2577182883272362,1.1690367604722542,0.03235427272548383,1.2132329845982512,0.03814665568943823,1.2243633113147712,0.03837398970786305,1.2267007311949016,0.038369232616163276
-0.6316462736373748,1.2582386769241258,1.1719677946994465,0.03229237075466115,1.2136283143006619,0.038075764572304834,1.2255394605434995,0.038480766152126436,1.2275191808441799,0.03847959030929208
-0.631123470522803,1.2587597119978498,1.1755259281985375,0.03227342879299546,1.2138844205434152,0.03794092398147858,1.225958081608835,0.038505917544232604,1.2275745474963342,0.03851551555524553
-0.6306006674082314,1.2592813948880428,1.1795798211100257,0.03230128029545099,1.213986093535392,0.037742748154997514,1.225496944024373,0.03843969215226449,1.2267518940250781,0.03846585862505614
-0.6300778642936596,1.2598037269382312,1.1839886664404307,0.03237301904900834,1.2139334428222612,0.03748739497998409,1.224106021899274,0.038280921221055184,1.2250050825113452,0.038327765010225695
-0.6295550611790879,1.2603267094958444,1.1885947600371551,0.03247976120186674,1.2137440494868785,0.03718615721007856,1.2217995096496188,0.03803679840482196,1.2223485843932345,0.038106482673314415
-0.6290322580645161,1.2608503439122305,1.1932441167725996,0.032607369024902084,1.213451639046858,0.03685525435957338,1.2186582204665855,0.03772201252235879,1.218862590798979,0.03781499690511887
-0.6285094549499444,1.2613746315426717,1.1978010139570343,0.03273913057388032,1.213105669881829,0.036515005765297884,1.214818612514923,0.037357118600553185,1.2146813118782858,0.03747224206125929
-0.6279866518353726,1.2618995737463978,1.2021416722796014,0.03285814757776059,1.2127616058043527,0.036188131551529265,1.2104581893182746,0.036966850220570016,1.2099839567088055,0.037101554722022555
-0.6274638487208009,1.262425171886602,1.20616817939535,0.03295076806528786,1.2124754612644189,0.035898935485413196,1.2057867372163023,0.03657740740321237,1.2049818861986372,0.03672810124621189
-0.6269410456062291,1.2629514273304547,1.2098105056749957,0.03300817041649628,1.2122999834014934,0.035671494216075385,1.2010237768031913,0.03621432672357954,1.1998953822505514,0.03637680186563397
-0.6264182424916573,1.2634783414491197,1.2130296471792628,0.03302837560968935,1.2122752826372798,0.03552705502346304,1.1963763301291694,0.03590113891304009,1.194937924086996,0.03607072256541629
-0.6258954393770856,1.2640059156177685,1.2157971528577391,0.03301686425361037,1.2124202563356865,0.03548210893118218,1.1920352052181273,0.035657927588681894,1.1903076963522161,0.03583004334088575
-0.6253726362625138,1.2645341512155948,1.218110703544166,0.03298544312018556,1.2127309288038404,0.03554596041047588,1.1881524813654112,0.03549995136764483,1.1861597677792008,0.035670428900145226
-0.6248498331479422,1.2650630496258308,1.219975819115406,0.03295076558261333,1.2131825593170333,0.03571971199869122,1.1848339945661435,0.035436770160826754,1.1826065682810807,0.03560176003806102
-0.6243270300333704,1.2655926122357624,1.2213962383224577,0.03293154471081162,1.2137206192792138,0.03599568785218317,1.182136240000377,0.03547164126511998,1.179708529023165,0.035627801040273015
-0.6238042269187987,1.266122840436743,1.2223718124043246,0.03294573656835429,1.2142642989385257,0.036357679716048925,1.18005877107295,0.035601613868569644,1.1774663872109137,0.035745849480326525
-0.6232814238042269,1.2666537356242105,1.2228952526080321,0.03300735697014563,1.2147174708474737,0.036782780081699246,1.1785633748194386,0.035817315138104724,1.1758408446955535,0.035946543304842725
-0.6227586206896552,1.2671852991977015,1.2229458104402817,0.033124227797514075,1.2149732784631446,0.03724351753436915,1.177572369553927,0.03610350039895719,1.1747504801783877,0.03621446837581726
-0.6222358175750834,1.2677175325608683,1.2224935519158524,0.03329647520437082,1.2149264840121587,0.037709682067387965,1.1769825441603587,0.03644002407834737,1.1740867362601097,0.036529532573909035
-0.6217130144605116,1.2682504371214924,1.2214986494503635,0.033516925779337195,1.2144810159207609,0.03815118301891894,1.1766745218755048,0.036803755330871324,1.1737260010972848,0.03686885096630502
-0.6211902113459399,1.268784014291502,1.2199243605221466,0.03377242588133731,1.213561936274786,0.03853953682088881,1.1765390885427145,0.03717004361012008,1.173551996419171,0.03720853434043791
-0.6206674082313681,1.2693182654869868,1.2177400086847692,0.03404654937044032,1.2121302878556586,0.03884950979465113,1.176476700972936,0.03751501687534897,1.1734605943006893,0.03752611309648813
-0.6201446051167965,1.2698531921282137,1.2149322084522018,0.03432162726944065,1.2101826134329536,0.03906024587661586,1.1764139129649231,0.03781731311556419,1.1733798115904432,0.03780222406393508
-0.6196218020022246,1.2703887956396438,1.2115134263845564,0.03458198135125468,1.2077603642114576,0.039156771402985985,1.1763079086456782,0.038059752326369746,1.1732676702482612,0.03802200519592823
-0.619098998887653,1.2709250774499459,1.2075235720175557,0.03481587788317932,1.2049506366298106,0.03913074818815537,1.1761496582426882,0.0382301583273896,1.1731202066756774,0.03817588047225453
-0.6185761957730812,1.2714620389920157,1.2030403067530182,0.03501655658940543,1.2018761047256525,0.038981407051667076,1.1759655138527165,0.03832260224125073,1.1729733373646203,0.038260423287162386
-0.6180533926585094,1.2719996817029893,1.1981726536491129,0.035182361529640646,1.1986913633873704,0.03871665490321713,1.1758071818849511,0.03833782228469925,1.1728901148469542,0.038278310538964494
-0.6175305895439377,1.2725380070242605,1.1930534369801948,0.03531588866277891,1.1955722752363243,0.038353000837950756,1.1757535041133604,0.03828284555872448,1.172959361258309,0.03823828084585772
-0.6170077864293659,1.2730770164014968,1.1878366985656443,0.03542272361371805,1.1926962319738081,0.03791588835002032,1.1758920883909045,0.038170672536510984,1.1732808569071174,0.038153824300760864
-0.6164849833147942,1.2736167112846555,1.1826848422506309,0.0355085930590756,1.1902300612264596,0.037438323152419614,1.1763148703380628,0.03801893908223368,1.1739533654283951,0.03804251334135714
-0.6159621802002224,1.274157093128001,1.1777485536797117,0.03557760811801712,1.188312922050237,0.03695926276668644,1.1771101862883133,0.0378486822564249,1.175065405946333,0.037924134473915815
-0.6154393770856507,1.2746981633901198,1.1731652331736904,0.03563049478787538,1.1870469670773218,0.03651975899340159,1.1783528227952071,0.03768231625215871,1.176691516013228,0.03781891803318929
-0.6149165739710789,1.2752399235339384,1.1690395907220292,0.03566369944611175,1.1864924828533303,0.036158478405586954,1.1800936035109824,0.037541208929788565,1.1788769073690497,0.03774544243753884
-0.6143937708565073,1.2757823750267387,1.1654482994429802,0.03567038100305296,1.1866573869452395,0.035906911966625085,1.1823631515362514,0.03744349879063584,1.1816381861511966,0.03771833917558651
-0.6138709677419355,1.2763255193401761,1.1624229898258196,0.035641223389044345,1.1875019354801952,0.03578424217946396,1.1851649845451993,0.03740214210873421,1.1849674501759053,0.03774656050488705
-0.6133481646273637,1.2768693579502945,1.159959556229821,0.0355669942457586,1.1889502304987736,0.03579433570616568,1.188484599082514,0.03742351853345349,1.1888274428758228,0.03783253580609066
-0.612825361512792,1.277413892337545,1.1580214204148787,0.03544127242398155,1.190896876724929,0.03592565052990555,1.192276619015131,0.03750789307786145,1.1931547188121348,0.0379725977568691
-0.6123025583982202,1.2779591239868018,1.1565523331614231,0.035261935117153524,1.1932145113922965,0.036152810004648,1.1964780138313276,0.0376492386446996,1.1978630073965186,0.03815753708286668
-0.6117797552836485,1.2785050543873788,1.155476636570352,0.035032171962892926,1.1957708352809857,0.036441451065728304,1.2010086693275899,0.037836998642469366,1.2028532217610766,0.038374226356256376
-0.6112569521690767,1.2790516850330478,1.1547180299641515,0.034761118964033104,1.198444325598192,0.03675361063386317,1.205780479418477,0.03805698819082828,1.2080194914479112,0.03860705257591114
-0.610734149054505,1.2795990174220546,1.1542124928196458,0.0344624001380105,1.201131506089957,0.037053639978168726,1.2106930756195473,0.03829390258929086,1.2132494040925053,0.038840479453446736
-0.6102113459399332,1.2801470530571373,1.1539016536645936,0.034152316062287545,1.2037532327473341,0.03731286681119032,1.2156487440170747,0.038532137930808084,1.2184351125234278,0.03906012376987105
-0.6096885428253614,1.280695793445543,1.1537604336210363,0.033847858708361205,1.2062576928334123,0.03751183794691318,1.2205491333749998,0.03875695039198968,1.223474236379029,0.03925333473934355
-0.6091657397107897,1.2812452400990448,1.1537865417350142,0.03356448658769167,1.2086244583338215,0.0376417505696907,1.2253124174734393,0.038956162509783045,1.2282836412038574,0.03941105045137059
-0.608642936596218,1.2817953945339604,1.154002261588252,0.03331444531733199,1.210868338938191,0.03770363631527329,1.2298646767105783,0.039120363424603795,1.2327950578969054,0.03952776743973323
-0.6081201334816463,1.2823462582711687,1.1544490021894525,0.03310577814037324,1.2130284922952053,0.037706369016093894,1.2341558252485745,0.039244077368157354,1.2369625563590152,0.0396025136143945
-0.6075973303670745,1.282897832836128,1.155184144314211,0.03294291851219435,1.2151571475903369,0.03766464637987441,1.2381532776629112,0.0393263698289682,1.2407670535161386,0.03963891431684314
-0.6070745272525028,1.2834501197588932,1.1562732537600553,0.03282705310124648,1.217323932586828,0.03759582457847831,1.2418538431296793,0.039370881272561595,1.244212615537117,0.03964469725670358
-0.606551724137931,1.284003120574135,1.1577779500331502,0.032757370127039116,1.2196058267758454,0.037517284016037,1.2452798990028422,0.039385427408408086,1.2473353748919342,0.039631175586390774
-0.6060289210233593,1.284556836821155,1.1597564512630743,0.0327324217589381,1.2220816746368621,0.03744426866652621,1.2484811067650619,0.039380934548175095,1.2501973073644643,0.03961152626668166
-0.6055061179087875,1.2851112700439073,1.162246084757471,0.03275008387885494,1.224826281079861,0.037389085871587936,1.2515274086000565,0.039370331769281085,1.2528799621968891,0.03959935511841671
-0.6049833147942157,1.2856664217910139,1.1652618148121965,0.03280837233973507,1.2279068994479145,0.03736018881311934,1.2545075263801377,0.03936661251184415,1.2554818406243717,0.039606568072495116
-0.604460511679644,1.2862222936157839,1.16879321647821,0.03290434008751873,1.231381589393211,0.037362071077843714,1.257522677015432,0.03938130200058495,1.2581146158810206,0.03964172880034414
-0.6039377085650723,1.2867788870762313,1.1728044951703738,0.033033657322366405,1.2352937735154907,0.03739536828779562,1.2606794146828684,0.03942207718819961,1.2608916136119388,0.03970797352500816
-0.6034149054505005,1.2873362037350946,1.1772255108357181,0.03319089921762146,1.2396742439160156,0.03745730463846592,1.2640827187071333,0.03949146193630389,1.263925641790381,0.03980237236465738
-0.6028921023359288,1.2878942451598527,1.1819673992803545,0.03336892849717759,1.2445429941836335,0.03754159324366312,1.2678181996206828,0.03958623364524866,1.2673095825641487,0.039916362822451
-0.6023692992213571,1.2884530129227467,1.1869193175480324,0.033559820719505105,1.2498974845487416,0.03763973087354735,1.2719595972737046,0.03969758254408179,1.2711218755596736,0.04003680182374765
-0.6018464961067853,1.2890125086007957,1.1919626734962983,0.033755896287673365,1.2557236688490119,0.03774144978203027,1.2765482784037052,0.039812111656427646,1.275413225895422,0.040147357063740036
-0.6013236929922136,1.2895727337758167,1.1969793519873428,0.033950667481856316,1.2619883828013911,0.037835966958317716,1.281587134563807,0.0399135806372157,1.280194301216254,0.04023110545777214
-0.6008008898776418,1.2901336900344436,1.2018469208316644,0.03413965248420061,1.2686389939351521,0.03791340055737847,1.2870487538042297,0.03998482171081524,1.2854476804380912,0.04027261069665018
-0.60027808676307,1.2906953789681457,1.206460270396079,0.034321435636994434,1.2755975677825178,0.03796690392388759,1.2928579848401025,0.040011129036550505,1.2911080169173748,0.04026066781931174
-0.5997552836484983,1.291257802173246,1.2107287055996692,0.03449706180301279,1.2827647315559099,0.03799441894368546,1.2989040055062415,0.03998279770623967,1.2970736043344901,0.04019008197503566
-0.5992324805339265,1.2918209612509421,1.214589452830992,0.03467010897858669,1.2900175404312315,0.037999656178312045,1.305038596756127,0.03989717860751057,1.3032073008464915,0.04006326004604057
-0.5987096774193548,1.2923848578073234,1.2180074345861265,0.034844899408516296,1.2972105794262847,0.03799257319728132,1.3110870899864333,0.03975919841434769,1.3093435286495279,0.039889801898165475
-0.5981868743047831,1.2929494934533912,1.2209760963767229,0.03502531002496074,1.3041721870560619,0.037988508656424384,1.3168538851603298,0.039581374847234896,1.3152931710070852,0.03968569795418271
-0.5976640711902114,1.2935148698050785,1.2235130579372657,0.03521344126707104,1.3107215166078265,0.03800560442957395,1.3221390362133427,0.03938196764247374,1.3208578004938107,0.039471247635050846
-0.5971412680756396,1.2940809884832682,1.2256543612700599,0.03540841557664974,1.316667499863569,0.038061959867245254,1.326753093929608,0.03918191267970748,1.3258449059811213,0.03926764602523412
-0.5966184649610679,1.294647851113814,1.2274461394149458,0.03560566774723195,1.3218191055151822,0.038171755480707746,1.330528134939944,0.039001365376061074,1.3300765480125305,0.03909361962017145
-0.5960956618464961,1.2952154593275587,1.228940159714339,0.035796933510609905,1.325999068291441,0.03834160356673339,1.333331363663844,0.03885650350473551,1.3334074242523997,0.03896281864418858
-0.5955728587319243,1.2957838147603549,1.230194186322236,0.03597047335915776,1.3290594528210853,0.038569293772484164,1.3350825304796259,0.038757042656960644,1.335734647813752,0.03888176003666298
-0.5950500556173526,1.296352919053084,1.2312487605418498,0.036112092856712,1.3308855602322254,0.03884243891316853,1.3357503104460455,0.03870602456238194,1.3370020365494322,0.03885024572557933
-0.5945272525027808,1.2969227738516778,1.232130964208844,0.036207063163916725,1.33141113503511,0.03914078572087777,1.3353593512023416,0.03869988064078303,1.3372085504082207,0.03886227750506358
-0.5940044493882091,1.297493380807135,1.2328531163315044,0.03624140481477136,1.3306231630201073,0.03943872163475207,1.3339895841283633,0.038731360611074066,1.336404577867013,0.03890909223520649
-0.5934816462736374,1.2980647415755455,1.2334134767281202,0.036203595845131734,1.3285704850613549,0.039709147293456606,1.3317699785053367,0.03879087358093408,1.3346901990285516,0.03898087460129507
-0.5929588431590656,1.298636857818108,1.2337823251881814,0.03608707424889439,1.325356500694772,0.03992686837709235,1.3288691528911487,0.03886860825905463,1.3322121640367515,0.03906845019811678
-0.5924360400444939,1.2992097312011504,1.233932848061646,0.035891277552820205,1.3211402677103437,0.040070980226991994,1.32548193572776,0.03895510867163712,1.329143711910569,0.03916363487799397
-0.5919132369299221,1.2997833633961513,1.2338259174997985,0.0356227965900171,1.3161288174582604,0.04012713566810337,1.3218176031504558,0.03904155931216296,1.3256804263436677,0.03925872955348783
-0.5913904338153504,1.3003577560797595,1.2334198989236453,0.03529667753055581,1.310563061290862,0.04008851230932369,1.3180792010470008,0.039118913649783975,1.3220201225304076,0.039345423233339956
-0.5908676307007786,1.300932910933815,1.2326813107641466,0.03493526947250783,1.3047083518870726,0.03995563160314274,1.314459924304309,0.039177659333060326,1.3183577660830053,0.03941413872281705
-0.5903448275862069,1.3015088296453696,1.231588641371783,0.03456678049334925,1.2988374386267423,0.03973630753529978,1.3111357611019743,0.03920803388853866,1.3148784490292764,0.039454113979048896
-0.5898220244716351,1.3020855139067078,1.2301324618392533,0.03422260074969242,1.2932155531696985,0.039443824281190164,1.3082551843823274,0.039200779374983334,1.3117420686458297,0.039454596873008146
-0.5892992213570634,1.3026629654153676,1.2283153902504063,0.03393324375600806,1.2880929542060477,0.03909645775023147,1.3059301758351114,0.03914812522708355,1.3090782227511113,0.03940619537053414
-0.5887764182424916,1.303241185874161,1.2261536163938445,0.03372434228136059,1.2836895903868828,0.03871529413834625,1.3042372272281937,0.03904599949802788,1.3069848539713693,0.039303580939194144
-0.5882536151279198,1.3038201769911966,1.2236739378089165,0.03361278790231838,1.2801836355241865,0.03832326614694452,1.3032215400866258,0.0388947571409886,1.3055252326638738,0.03914688493887387
-0.5877308120133482,1.3043999404798983,1.2209130806211632,0.033603785582641606,1.2777081728719213,0.03794265884563243,1.3028895713298556,0.03870055151561285,1.304724455620692,0.03894277663767202
-0.5872080088987763,1.3049804780590297,1.2179078336638876,0.033691048104559626,1.2763468419796267,0.03759335272502156,1.3032114931257317,0.03847502465571716,1.3045709765783742,0.038704559273837806
-0.5866852057842047,1.3055617914527122,1.2147025532563174,0.033857763817050746,1.2761308928665671,0.03729114620030717,1.3041260790119922,0.0382345447700264,1.3050153195250207,0.03845053881055334
-0.5861624026696329,1.3061438823904497,1.2113332214758614,0.03408046416331516,1.277032078149007,0.037046824629427405,1.3055430078068622,0.037998079895726164,1.305977231950638,0.038201332794191946
-0.5856395995550612,1.3067267526071473,1.207836623688312,0.03433292399004252,1.2789756489041324,0.03686561875746305,1.3073423037473038,0.03778460200664928,1.3073453019281487,0.037976892247459586
-0.5851167964404894,1.3073104038431353,1.2042412927663215,0.034590223781764164,1.2818371078250483,0.03674776239174864,1.3093844012983986,0.03761016339898029,1.3089835165561603,0.03779317623048614
-0.5845939933259177,1.3078948378441901,1.200571897306869,0.034832166973626705,1.2854542608357769,0.03668973022682546,1.3115145855605044,0.03748578388354493,1.3107381591660643,0.03765983545023819
-0.5840711902113459,1.3084800563615557,1.1968529755777952,0.035044823899104176,1.2896297381904254,0.03668592261915001,1.3135752966443046,0.03741491374012241,1.3124533464957633,0.03757809796836846
-0.5835483870967741,1.309066061151966,1.1931076574658726,0.035221811010553127,1.2941476001020853,0.036730508950168744,1.3154167165313961,0.037393250401892356,1.313975891758962,0.03754148635226161
-0.5830255839822024,1.3096528539776677,1.1893634022100814,0.03536301076994866,1.2987859143092644,0.036817585599705105,1.3168987871783535,0.03740969960626979,1.3151674045169794,0.03753725317764314
-0.5825027808676306,1.310240436606442,1.1856507361953115,0.03547368427630698,1.3033245229989088,0.036942436018711666,1.3179123989001922,0.037448597974642395,1.3159177252710543,0.03754942620830737
-0.581979977753059,1.3108288108116264,1.182012867104192,0.03556228723207032,1.307558817207087,0.03710030716144919,1.3183735747911294,0.03749318988915529,1.3161497248816758,0.03756251548003247
-0.5814571746384871,1.3114179783721382,1.178508818540647,0.035638450952466504,1.3113154410307646,0.037285845592816086,1.3182417949774956,0.03752880508343016,1.315825476488613,0.037565009122423436
-0.5809343715239155,1.3120079410724965,1.1752092324533987,0.03571090717673896,1.3144556982538567,0.037492015404381004,1.3175157322483828,0.03754631125250405,1.3149508206388705,0.0375521854431192
-0.5804115684093437,1.3125987007028452,1.1721975729511327,0.03578693892949194,1.3168850965059304,0.03770954813091029,1.3162322319205095,0.037543803315505386,1.313569845384315,0.03752716294220839
-0.579888765294772,1.3131902590589752,1.1695704119374286,0.03587144681504041,1.3185558361193117,0.03792748867475055,1.3144650832056848,0.03752648020281445,1.3117618755374314,0.03749990111823544
-0.5793659621802002,1.313782617942348,1.1674333808989488,0.03596791451376055,1.319460062738807,0.03813343109898649,1.3123096685623703,0.03750600961813585,1.3096266431584274,0.037485429520077704
-0.5788431590656284,1.3143757791601187,1.1658859113370719,0.03607887538537549,1.319629418440401,0.038316197175804284,1.3098785348609856,0.037498121471865514,1.3072853987506419,0.03750105026026235
-0.5783203559510567,1.3149697445251585,1.1650249858493273,0.0362074950835249,1.319133418173084,0.03846656361648652,1.3072962124604168,0.03751884563809213,1.304862821016523,0.03756171667636779
-0.5777975528364849,1.3155645158560791,1.1649311153576547,0.036357684302003125,1.3180581470433357,0.0385795892535669,1.3046793656623914,0.037582166739929125,1.3024772172474648,0.037678298567280395
-0.5772747497219133,1.3161600949772547,1.165657265658165,0.03653425576869241,1.3165065620332062,0.038655418890851966,1.3021366469468612,0.03769766717474545,1.30023722156106,0.03785577256669483
-0.5767519466073414,1.316756483718847,1.1672318735684382,0.0367415905520633,1.314581069213858,0.038698923654177646,1.2997633186289461,0.03786907171469494,1.2982345820469738,0.0380924284634615
-0.5762291434927698,1.3173536839168272,1.1696401353491999,0.036981477769903535,1.3123751757538447,0.038718879405002786,1.2976352449592328,0.03809378850713039,1.2965409530747865,0.038380930423472466
-0.575706340378198,1.317951697413001,1.1728257865485934,0.03725171424239866,1.3099761198526896,0.03872642719849964,1.2958104274160427,0.0383639825040721,1.2952072095998253,0.03870977340347228
-0.5751835372636263,1.3185505260550325,1.1766916830828942,0.03754386499307559,1.3074495148889431,0.038732506333784736,1.2943294236493261,0.03866758483556519,1.2942656633019922,0.03906466683873367
-0.5746607341490545,1.319150171696467,1.1810961136575944,0.03784297639040099,1.304845278957685,0.038745047626526946,1.293217197195697,0.03898934352492097,1.2937349896747785,0.03942970242154517
-0.5741379310344827,1.3197506361967557,1.1858657020921983,0.03812829971943301,1.3021964713718717,0.038767680431872696,1.2924911274820463,0.0393117697711693,1.2936236283433111,0.039787803667112535
-0.573615127919911,1.320351921421281,1.1908004284091103,0.03837602188076201,1.2995287670632774,0.03879832485122593,1.292156300898245,0.03961654822580974,1.2939268511004287,0.0401212851189936
-0.5730923248053392,1.320954029241379,1.1956880421680949,0.03856247686946823,1.2968646907845083,0.038829506193728436,1.2922134059800714,0.03988521713728858,1.294632052718545,0.04041240837527013
-0.5725695216907675,1.3215569615343652,1.2003137352757587,0.038667518773498,1.294228356334589,0.038849733843104015,1.2926500443015614,0.04010043300178019,1.2957133337743862,0.04064447543855007
-0.5720467185761957,1.3221607201835583,1.2044727682715333,0.038677785679997516,1.2916451259569777,0.0388453223179165,1.2934482820649509,0.04024808183513637,1.2971382908438391,0.04080331509591074
-0.5715239154616241,1.3227653070783059,1.2079892757647666,0.03858903087484158,1.2891564070729127,0.0388037991022867,1.2945821457057312,0.040318930445152695,1.298860610027459,0.04087970905005609
-0.5710011123470522,1.3233707241140087,1.2107219181560391,0.03840648569042239,1.286806643237473,0.03871564131299919,1.2960112250624674,0.040311081301759616,1.3008163919592441,0.040871525997881186
-0.5704783092324806,1.3239769731921447,1.2125725707014021,0.03814366074864694,1.2846548427080913,0.03857659448428653,1.2976775808058023,0.040230534578005635,1.302926073729996,0.04078436581071655
-0.5699555061179088,1.3245840562202962,1.2134971831012122,0.03782031784097165,1.2827621110205158,0.03838881931171639,1.2995055678412586,0.04009209088605717,1.3050927201405855,0.04063318487633392
-0.569432703003337,1.3251919751121735,1.2135051634585552,0.037458805482134885,1.2811773699529991,0.0381612813225387,1.301402086845567,0.03991794751679821,1.3072002242747034,0.04044028689703506
-0.5689098998887653,1.3258007317876401,1.2126644872320798,0.03708057609465714,1.2799437526817508,0.037909291527896585,1.3032501502946077,0.039734794340993085,1.3091177428234533,0.04023278484050814
-0.5683870967741935,1.3264103281727395,1.2110866879120727,0.03670288230545996,1.2790825465101876,0.03765331844772648,1.304914789205854,0.039571097143934,1.3107013740877866,0.04003983594019354
-0.5678642936596218,1.3270207661997195,1.2089231059794248,0.03633708337392254,1.2785850617083,0.03741675305861283,1.306256189942812,0.039451920919627126,1.3118050787751239,0.03988701923833959
-0.56734149054505,1.3276320478070585,1.2063585439923352,0.03598845621009496,1.278413048183542,0.03722421277767897,1.3071230141272574,0.03939531342320271,1.3122824435092384,0.03979276225685513
-0.5668186874304783,1.3282441749394915,1.2035908475426225,0.03565757013650544,1.2785017078527654,0.037098375528284676,1.307371444851146,0.03940892910862308,1.3120030779427758,0.039764921617182175
-0.5662958843159065,1.3288571495480357,1.2008255661674867,0.03534218448234302,1.2787635151876795,0.037057585723663064,1.306875004025559,0.03948926292098837,1.3108604851986239,0.03979974523024741
-0.5657730812013348,1.3294709735900165,1.1982592278955884,0.03504052607653341,1.27909454194495,0.03711366391722735,1.3055362941568003,0.03962195183654104,1.3087831198357192,0.039882624663217583
-0.565250278086763,1.330085649029095,1.196067032785004,0.034752745587684465,1.279389956753129,0.03727037018661366,1.3032973061107334,0.03978491265724015,1.3057443220995266,0.03999146192987678
-0.5647274749721913,1.330701177835292,1.1943921999685951,0.03448189457599649,1.2795538068933558,0.037522368314600214,1.300153903550518,0.0399524150435979,1.3017695196184054,0.04010068949559039
-0.5642046718576196,1.331317561985017,1.1933341269726758,0.03423385557522401,1.2795121485922545,0.03785556927438617,1.29615834826379,0.04009875573686818,1.2969418986620063,0.04018590049221708
-0.5636818687430478,1.3319348034610936,1.1929524018644149,0.03401505841539487,1.2792239871379338,0.03824877823642142,1.291423748455997,0.04020243906900858,1.2914022900864297,0.04022775447441885
-0.5631590656284761,1.3325529042527862,1.193259977034278,0.03383076892819114,1.2786850007145907,0.03867597712494783,1.2861169539819826,0.040248790567517456,1.2853420942011065,0.04021476845691666
-0.5626362625139043,1.3331718663558274,1.1942288363867126,0.03368272056271303,1.277933672103436,0.039109285992556586,1.2804659316276747,0.04023165423174021,1.2790033777976726,0.04014493862068524
-0.5621134593993325,1.3337916917724448,1.1957876371422977,0.03356780578838056,1.277039574397247,0.03952093186410571,1.2747272688554048,0.040153550855611786,1.2726540026768312,0.04002516620207323
-0.5615906562847608,1.334412382511388,1.197836681308191,0.03347802642926211,1.2761058664021887,0.03988611418497784,1.269181787416784,0.04002480292670464,1.2665798598526126,0.03987016959904195
-0.5610678531701891,1.3350339405879568,1.2002517055311912,0.033401219097622455,1.275253257608181,0.04018475085339041,1.2641149582324336,0.03986136127817604,1.2610663386234864,0.03969932158631802
-0.5605450500556173,1.3356563680240279,1.202901659377284,0.03332347105418684,1.2746054280894978,0.04040182872885482,1.2597973703144787,0.03968257641222784,1.256378402682381,0.03953399557783191
-0.5600222469410456,1.336279666848082,1.2056476197333512,0.03323226974697184,1.2742802894530636,0.04052832124120348,1.2564596692641143,0.03950841026371764,1.2527432539247134,0.039394209769554295
-0.5594994438264739,1.3369038390952335,1.2083685819753698,0.033118941994434256,1.2743759793200056,0.040560396162474505,1.2542846595738895,0.03935703180167411,1.2503363961944893,0.039296387624660735
-0.5589766407119021,1.3375288868072566,1.2109616542591317,0.03298148378321069,1.2749603932710796,0.04049900480256352,1.2533879438934505,0.03924348526186365,1.249268403845554,0.039251785186176065
-0.5584538375973304,1.3381548120326134,1.2133512990974022,0.03282528191074619,1.2760698631443643,0.04034934425391305,1.2538111892488115,0.03917855504076039,1.2495812430744009,0.03926639425269041
-0.5579310344827586,1.3387816168264839,1.2154985957487694,0.03266338108705603,1.2776994764903007,0.04011986187858162,1.2555323939043501,0.03916861627910518,1.2512516494773525,0.039341032443987435
-0.5574082313681868,1.3394093032507914,1.2174021239822574,0.032515652731229465,1.2798158565247886,0.03982200594376149,1.2584546041764697,0.039215237816259144,1.254189413109992,0.03947183628473532
-0.5568854282536151,1.3400378733742346,1.2191025373021782,0.0324053186236622,1.2823552844219626,0.039469843965361885,1.2624272795436673,0.039316057598135834,1.2582453950875248,0.03965206575117671
-0.5563626251390433,1.3406673292723126,1.2206701027167488,0.032355905281727076,1.2852365282192142,0.03907950325990234,1.267259334563896,0.03946457292484132,1.2632344208843471,0.0398721974107926
-0.5558398220244716,1.3412976730273565,1.222208721599382,0.03238688123485672,1.2883721149381975,0.038669104076741394,1.2727310982227233,0.03965033282045173,1.2689435269173248,0.04012014309368286
-0.5553170189098999,1.3419289067285565,1.223844798740866,0.03251005850895634,1.2916681363808147,0.03825808132261272,1.2786178139205477,0.039859520574662,1.2751489869714001,0.04038156188507159
-0.5547942157953281,1.3425610324719925,1.2257175756585772,0.032727090322307105,1.2950428552788265,0.03786555144681809,1.284707595986485,0.040074381514964785,1.2816366113600564,0.04063930881715729
-0.5542714126807564,1.3431940523606616,1.2279651090583024,0.03302858048522432,1.298426408014432,0.037509449958610865,1.2908121141171842,0.040275020045095394,1.2882136837636273,0.040874367337642985
-0.5537486095661847,1.3438279685045091,1.2307210891622349,0.03339596353230609,1.3017706642518265,0.037204685920318066,1.2967839687251568,0.040440935204208224,1.2947195733046408,0.04106658028432441
-0.5532258064516129,1.3444627830204574,1.2340914007755308,0.033804198068355995,1.3050406602158438,0.036961380455399866,1.3025183147680024,0.040552625414079016,1.3010375753083814,0.041196482438674464
-0.5527030033370411,1.345098498032435,1.2381520808430762,0.03422594855377195,1.3082242716449743,0.036784938146507455,1.30795790020115,0.04059434164586675,1.3070923480601748,0.041247377287185895
-0.5521802002224694,1.345735115671408,1.2429374400824282,0.03463528333892149,1.3113180460182747,0.03667544829309017,1.31309557752798,0.040555885584915914,1.312854016839192,0.04120734060874138
-0.5516573971078976,1.3463726380754075,1.2484388382394662,0.035010637571241184,1.3143352467896625,0.03662840837442053,1.3179606063946872,0.04043485857285284,1.3183268291178913,0.04107181029859118
-0.5511345939933259,1.3470110673895632,1.2546009906597786,0.03533608081331683,1.317290794469036,0.03663672824887996,1.3226129882584572,0.04023720826452902,1.3235516176857844,0.040845003836796616
-0.5506117908787541,1.3476504057661305,1.2613230820938544,0.035601803066586606,1.3202033396275494,0.03669173953095101,1.3271284272973523,0.03997724093536713,1.3285815521793936,0.04054029943848251
-0.5500889877641824,1.3482906553645233,1.2684624096115895,0.03580332349441678,1.3230910003724825,0.03678473971105751,1.3315824596836863,0.03967693957288713,1.3334755262624445,0.040180532386092725
-0.5495661846496107,1.348931818351343,1.2758429713858415,0.03594035705187381,1.3259616507676286,0.03690809591775219,1.3360394976728223,0.039363971202359446,1.3382813109788978,0.0397959399419189
-0.5490433815350388,1.3495738969004105,1.2832631785085555,0.03601492358965268,1.328816783295343,0.03705487738360594,1.3405316727978587,0.0390686393229738,1.3430221652933954,0.039421442248580754
-0.5485205784204672,1.3502168931927958,1.2905110046129251,0.03603048327138915,1.3316546141973638,0.03721899447550122,1.3450602691767295,0.038820870131182274,1.3476920669541785,0.039092789566518446
-0.5479977753058954,1.350860809416851,1.2973778651895318,0.035991751072994856,1.3344634489316392,0.03739511518854332,1.3495820435927024,0.03864643058993434,1.352246315487305,0.03884210110764301
-0.5474749721913237,1.3515056477682397,1.3036594721970616,0.03590471619840549,1.3372216080698274,0.03757802302789384,1.3540093923444967,0.03856309442448186,1.3566007871443984,0.0386924024812112
-0.5469521690767519,1.35215141044997,1.309176951301456,0.0357767457303159,1.339904221455199,0.03776273145180493,1.3582143279674888,0.03857808291226518,1.3606274516050012,0.03865438839623023
-0.5464293659621802,1.3527980996724245,1.313779402105176,0.035616737532173905,1.342474894783425,0.037945220060476986,1.3620324258163776,0.038686924430221925,1.36417128388329,0.03872434979677921
-0.5459065628476084,1.3534457176533936,1.3173499232114012,0.03543573273447677,1.344890866655513,0.03812281960179365,1.3652793524629365,0.038873831675757954,1.367059493337351,0.038884909041153486
-0.5453837597330367,1.3540942666181066,1.3198111985496779,0.03524605310405815,1.3471080606680623,0.03829508092677541,1.3677667765461399,0.03911424842807401,1.3691153222325663,0.039107759598257665
-0.544860956618465,1.354743748799264,1.3211204180383056,0.03506129413287736,1.3490727829601479,0.03846421587107866,1.369313745991289,0.03937894405053343,1.370171971718178,0.039359322948318544
-0.5443381535038931,1.3553941664370701,1.321271460958888,0.03489428097101511,1.3507320982647064,0.038634511073861524,1.3697725262236273,0.03963796959185065,1.3700964648534353,0.039605861383823084
-0.5438153503893215,1.3560455217792644,1.3202869590167814,0.034756494245766024,1.3520323088566744,0.038811389076653276,1.3690353902114514,0.03986550532809554,1.3687986377685313,0.039819027411858075
-0.5432925472747497,1.3566978170811559,1.3182201124236992,0.03465620845917351,1.3529210266815506,0.039000234220585135,1.3670483152345478,0.04004264431371768,1.3662433575764783,0.03997908818720143
-0.542769744160178,1.3573510546056542,1.3151422232421994,0.03459835378935249,1.353351444272738,0.03920379635289047,1.3638235977201725,0.04015868396095185,1.3624622792115368,0.04007677977621615
-0.5422469410456062,1.358005236623304,1.311141218979518,0.03458303771984106,1.3532900718196648,0.03942035795056533,1.3594381543777057,0.040211363947293924,1.3575565839479269,0.04011265745774916
-0.5417241379310345,1.3586603654123166,1.3063114520173484,0.034606201321518267,1.3527179475897249,0.03964264047289878,1.3540308529071297,0.04020572672677075,1.3516875976591753,0.04009524453007246
-0.5412013348164627,1.359316443258605,1.300761672985466,0.03465967023626785,1.351626615868911,0.03985735130986057,1.347795945726584,0.040151336702246694,1.3450730629087435,0.040037811179839795
-0.540678531701891,1.3599734724558157,1.2946066500524096,0.03473199182037326,1.3500343174118528,0.04004644552146637,1.3409644958631766,0.04006027049400904,1.3379637877050639,0.039955371042989955
-0.5401557285873192,1.3606314553053638,1.287970391441878,0.034809783769398736,1.3479803660511318,0.04018974927576601,1.3337987096072772,0.0399443876679354,1.3306393129662746,0.03986193740679826
-0.5396329254727474,1.361290394116466,1.2809832811393327,0.034878455892048,1.3455209023736527,0.04026813581577774,1.3265611536916235,0.03981406654791684,1.323379060130402,0.03976854040265532
-0.5391101223581758,1.3619502912061747,1.273783383202275,0.034924600312308714,1.3427281552186012,0.040266611561205506,1.3195153075967487,0.03967720767897117,1.3164536672169835,0.03968233561449696
-0.5385873192436039,1.3626111488994135,1.2665268674144121,0.0349366432235731,1.3396988316399467,0.040176931923031435,1.3129075569437039,0.039539482741508834,1.3101057104293288,0.0396074901482572
-0.5380645161290323,1.3632729695290087,1.2593709259407768,0.03490707519008359,1.3365320759245212,0.04000045734999695,1.3069516196792987,0.039405458369884364,1.3045395755119542,0.039546089811015636
-0.5375417130144605,1.363935755435727,1.2524832474114471,0.034833362988287916,1.3333442610830384,0.03974776392180365,1.3018213122826399,0.03927980177074197,1.2999064033055807,0.03949994394691299
-0.5370189098998888,1.3645995089683083,1.2460340010682605,0.03471847028212787,1.330251822242055,0.039437915950090836,1.2976570016371667,0.03916769360612884,1.2963184390065086,0.03947119104528326
-0.536496106785317,1.3652642324835023,1.2401936720868298,0.03457165697038335,1.3273685438854643,0.039096473328611284,1.2945539499399092,0.03907537685154482,1.2938319190464294,0.039462818726032134
-0.5359733036707452,1.3659299283461013,1.2351201100944103,0.03440705111321167,1.3248076120631396,0.03875206417779139,1.292569942440911,0.03901014400740492,1.2924621607872155,0.03947864953773988
-0.5354505005561735,1.3665965989289781,1.2309527167765473,0.03424240438922116,1.3226682704782067,0.03843303346481287,1.2917268559754593,0.03897928676236168,1.292185583520258,0.03952243684236762
-0.5349276974416017,1.3672642466131197,1.2278064407759854,0.03409701729050652,1.3210421365540257,0.038163620674247174,1.2920182151754396,0.038989172746371266,1.2929483387451552,0.03959697670442213
-0.53440489432703,1.367932873787664,1.225759348844419,0.033989064632975,1.3199994602545235,0.037961106708077556,1.293401626144114,0.03904426709025073,1.2946708227697334,0.03970332062540203
-0.5338820912124582,1.3686024828499346,1.2248473966128284,0.03393273629521573,1.3195933282375012,0.03783428465720851,1.2958075295205285,0.03914576803857458,1.2972529954379084,0.03983995641140218
-0.5333592880978866,1.3692730762054786,1.2250609721727805,0.03393664230300675,1.31985727591282,0.03778286607100955,1.2991384134580615,0.039290975912075435,1.3005796295028653,0.04000213696616448
-0.5328364849833147,1.3699446562681015,1.226342427983131,0.03400224350000518,1.3207943892631409,0.0377995706097222,1.303272477987577,0.03947334742155127,1.304525304616264,0.04018217846728892
-0.5323136818687431,1.370617225459904,1.2285779907003105,0.034124316152158905,1.322390088151613,0.03787166900379672,1.3080623129524993,0.03968256008307838,1.308953159915136,0.04036976193216894
-0.5317908787541713,1.3712907862113195,1.2316166187355384,0.03429220869194503,1.3245952733132216,0.037983821827078046,1.3133429832020982,0.03990547113182644,1.3137189573278267,0.04055300807554578
-0.5312680756395995,1.3719653409611494,1.235265309455043,0.034492170763424486,1.3273406063994864,0.03812084599419084,1.318925392653768,0.04012717014111564,1.3186737083464841,0.04071879872625282
-0.5307452725250278,1.372640892156602,1.2392987512901308,0.03470908050865074,1.330529590983204,0.038269813852354895,1.3246174156358372,0.04033209308633427,1.3236699465204247,0.040854375225281896
-0.530222469410456,1.3733174422533279,1.243474180102422,0.034929195912683224,1.3340486521937405,0.038421074491118104,1.3302197849245434,0.04050541088995776,1.328560346777861,0.04094794739429558
-0.5296996662958843,1.3739949937154594,1.2475401936538424,0.03514153947581183,1.337769879168659,0.0385688869123649,1.335554601882553,0.04063450921538316,1.33321797563626,0.040990601357695416
-0.5291768631813125,1.3746735490156468,1.2512532367704239,0.03533893574326266,1.3415559169846853,0.03871094878520131,1.3404589741211537,0.04071013849141807,1.3375307007159956,0.04097683898798315
-0.5286540600667409,1.3753531106350965,1.2543901451880097,0.03551760545891765,1.3452632130107018,0.03884746309920704,1.3448082247606135,0.04072704591615557,1.3414169960339275,0.0409056752589239
-0.528131256952169,1.3760336810636107,1.256755445756219,0.03567703810548876,1.3487557635474077,0.03897922129244076,1.3485167017018698,0.04068445028029002,1.344827795710726,0.04078073336660839
-0.5276084538375974,1.3767152627996229,1.258197721769003,0.03581831438306214,1.3518965056173935,0.0391061992241061,1.35155091842737,0.04058607525973385,1.3477543808883687,0.04060991171237269
-0.5270856507230256,1.3773978583502384,1.2586116047540723,0.0359430754846973,1.3545736885931998,0.03922560275912003,1.3539221685938587,0.04043848770805479,1.3502212027432219,0.04040423223223532
-0.5265628476084538,1.3780814702312727,1.257946585160748,0.03605227478409036,1.3566900181329697,0.039331092820894,1.3556932152432857,0.04025042761505213,1.3522895301951965,0.04017632440281695
-0.5260400444938821,1.3787661009672907,1.2562085726127692,0.03614528878696127,1.358174729742429,0.03941257358598839,1.3569615474193268,0.04003132996051856,1.3540460638866922,0.039938597373245205
-0.5255172413793103,1.3794517530916446,1.2534589268289686,0.03622019751845868,1.358985318140386,0.039456599095593424,1.3578542273058871,0.03978993734852687,1.3555950047047887,0.039701288381450865
-0.5249944382647386,1.3801384291465146,1.2498119136996941,0.03627414406749821,1.3591031390301829,0.03944860894754747,1.358519654555586,0.039533295649183356,1.3570490989663084,0.03947125560870229
-0.5244716351501668,1.380826131682948,1.2454259347595402,0.036304471132600706,1.3585477097280618,0.03937524010572287,1.3591013914302443,0.03926659225547537,1.3585167712658759,0.03925143377537943
-0.5239488320355951,1.3815148632608991,1.2404896842888584,0.03630989237170645,1.3573662682993204,0.039227001103856754,1.3597391479471062,0.03899393221934582,1.3600881737574275,0.039041597022695024
-0.5234260289210233,1.3822046264492687,1.2352145212157843,0.03629099015403745,1.3556371653389618,0.03900095514550138,1.3605464745698692,0.03871925712478838,1.3618306885192553,0.03883951086698056
-0.5229032258064517,1.3828954238259457,1.2298245094198912,0.036251581550650974,1.3534538910776308,0.038702212476673985,1.3616068863142161,0.03844766018390125,1.3637825923368119,0.03864315055758988
-0.5223804226918798,1.3835872579778454,1.2245396239697124,0.036198164276314816,1.3509299111137958,0.038344829114985025,1.3629657239229087,0.03818694947118474,1.3659440754671033,0.038452602220247954
-0.5218576195773081,1.3842801315009523,1.2195601907350317,0.036139405360473706,1.3481909940073828,0.03795029950950338,1.3646337102056127,0.03794771262066375,1.3682862895489407,0.03827166943706183
-0.5213348164627364,1.38497404700036,1.21506305470395,0.036085478860892084,1.3453596538796697,0.03754538137147305,1.3665790558557112,0.03774267084007664,1.3707497242917368,0.03810809500665575
-0.5208120133481646,1.3856690070903128,1.211192208561102,0.03604677081291897,1.3425579726428727,0.037159274104538766,1.368733926445607,0.037585968632397666,1.3732465457012515,0.03797297340167988
-0.5202892102335929,1.3863650143942459,1.2080475150780812,0.03603256645115122,1.3398976041779511,0.03681944086435507,1.3710046272414675,0.037490594475298566,1.3756811593345393,0.03787934212246132
-0.5197664071190211,1.3870620715448287,1.2056807606079534,0.03605039052039866,1.3374748695319143,0.03654896317619967,1.3732756525954073,0.03746603257038204,1.3779426804410597,0.037839704927034715
-0.5192436040044494,1.3877601811840052,1.2040985592521016,0.036105276835157685,1.3353634006474475,0.03636405360080247,1.37542766845895,0.037516168082528036,1.3799302278164292,0.037862921319357395
-0.5187208008898776,1.388459345963037,1.2032669594586374,0.03619907569203949,1.333624991267835,0.036273479490899346,1.3773413421616858,0.03763837439458591,1.3815570959120278,0.03795299716744591
-0.5181979977753058,1.3891595685425449,1.2031132355253145,0.03633044849367039,1.3322944380632633,0.0362789135941847,1.378907211802913,0.0378234002275277,1.3827543716588964,0.03810717394390985
-0.5176751946607341,1.3898608515925521,1.2035306605976834,0.03649433574106316,1.3313915965676537,0.03637671387665829,1.3800325098686608,0.03805675372494663,1.383474576247762,0.0383167347003875
-0.5171523915461624,1.3905631977925266,1.2043939286212777,0.036681840105060905,1.3309226468918602,0.03655928995091049,1.3806580343722799,0.038320006838847474,1.3837013043366189,0.03856749023665641
-0.5166295884315906,1.3912666098314237,1.205561326744423,0.03688052503699151,1.3308862393114045,0.03681644433712799,1.380750287164002,0.03859330729984974,1.3834464741894767,0.03884157841703475
-0.5161067853170189,1.39197109040773,1.2068858157207474,0.03707552269710109,1.3312694933873193,0.03713541050012611,1.3803163298229715,0.038856898462971225,1.3827523891322007,0.039119860203814166
-0.5155839822024472,1.3926766422295072,1.2082336343602043,0.037249931191042196,1.3320556823571355,0.03750108580298805,1.37940112719631,0.03909249218582783,1.3816886373041442,0.039383169238792516
-0.5150611790878754,1.3933832680144342,1.2094890552593376,0.03738728615695845,1.3332246839473345,0.03789461476461616,1.378076721821383,0.03928407077951107,1.3803439599113305,0.03961373921005937
-0.5145383759733037,1.3940909704898532,1.2105576759099457,0.03747357270576564,1.3347555643695674,0.038293739672240985,1.376451265287751,0.03941857726153149,1.378825719196066,0.03979650778045725
-0.5140155728587319,1.3947997523928117,1.2113798360756614,0.03749924144420655,1.3366260080736077,0.038672652558053466,1.3746533762264856,0.03948572676131356,1.3772496774657677,0.039918925182903874
-0.5134927697441601,1.395509616470109,1.2119329527333746,0.03746150592258916,1.3388059894825544,0.03900321337589094,1.3728287741696048,0.039479120479143044,1.375739864205334,0.03997233059013453
-0.5129699666295884,1.3962205654783397,1.2122331390004262,0.03736496482855839,1.3412691229033638,0.03925831868093587,1.3711322228667433,0.0393972276433967,1.3744163835540382,0.03995242413363351
-0.5124471635150167,1.3969326021839386,1.2123305789412613,0.037221875525358085,1.3439913421747172,0.03941452084744603,1.3697134223578997,0.03924406477084812,1.3733931063388956,0.03986010871747442
-0.5119243604004449,1.3976457293632267,1.2123056946967885,0.03705028407286948,1.3469457637727762,0.03945574709918891,1.368711859447088,0.03903029541479651,1.3727713664927401,0.03970218259640456
-0.5114015572858732,1.3983599498024564,1.2122709433333585,0.03687192340329579,1.3501032657527912,0.039376611274406816,1.3682576815607523,0.03877330559297628,1.372640043390869,0.03949142321028797
-0.5108787541713015,1.399075266297856,1.2123500043935262,0.03670842952261407,1.353437965865037,0.039183605686492026,1.3684565070673071,0.038496750510256805,1.37307154558863,0.039246531671138174
-0.5103559510567297,1.3997916816556784,1.2126784592578541,0.036578301404930784,1.3569236048468718,0.03889535296842961,1.3693831557105396,0.03822856333241771,1.3741143197579826,0.03899122385747752
-0.509833147942158,1.4005091986922438,1.2133906312208378,0.036493057409703177,1.36053249867107,0.038541539783231625,1.3710852276156655,0.03799887936761145,1.3758026519102533,0.03875202405912153
-0.5093103448275862,1.4012278202339896,1.214608919474325,0.03645592774035757,1.364241387500588,0.038159985195522515,1.373578390969179,0.03783546374066516,1.3781463937221985,0.038555176391865585
-0.5087875417130144,1.4019475491175148,1.216438360258849,0.036461400630761844,1.368027436637182,0.037792450239369606,1.3768465664094431,0.03776082078560727,1.3811322500518382,0.03842411195446006
-0.5082647385984427,1.4026683881896285,1.2189570060554937,0.03649692446364366,1.3718675997828642,0.03747967818265863,1.3808434784346566,0.03778836336538976,1.3847265437878777,0.03837592199665082
-0.5077419354838709,1.4033903403073953,1.2222177930484641,0.03654592333501515,1.37574283926458,0.03725656116621601,1.385493826433633,0.03792079826022189,1.3888722082898717,0.03841948876833965
-0.5072191323692992,1.4041134083381857,1.2262416461524808,0.03659184566013775,1.3796353323240944,0.03714837081452233,1.3906939290402307,0.0381494086832342,1.3934929876970243,0.03855388787329401
-0.5066963292547275,1.404837595159721,1.2310183432066881,0.03662160522224737,1.3835277743781986,0.03716921564409996,1.396315802859659,0.038455280203859236,1.3984874618882073,0.038768596952665206
-0.5061735261401556,1.4055629036601238,1.2365136961159748,0.03662911084676112,1.3874035272320056,0.0373211972469545,1.4022127063326493,0.03881165345379093,1.4037395826938581,0.03904460940287467
-0.505650723025584,1.4062893367379647,1.2426695026872285,0.03661710739516422,1.3912532624626825,0.03759601586791365,1.4082281531350074,0.03918794852505119,1.4091188643752337,0.03935767845403883
-0.5051279199110122,1.4070168973023118,1.2493979176396446,0.03659775715494832,1.3950595922637867,0.03797728081266825,1.4141937807798721,0.03955282988094565,1.4144825253595215,0.03968053350250447
-0.5046051167964405,1.407745588272779,1.2565958361513683,0.03659117847954903,1.3988076179130597,0.03844270175790338,1.4199363969153564,0.03987759853412405,1.419675562164423,0.03998611347408804
-0.5040823136818687,1.4084754125795762,1.2641410748243045,0.03662250762250628,1.4024776476086735,0.03896614692603783,1.4252910424219394,0.04013908967915927,1.424549230852219,0.04025027662758201
-0.503559510567297,1.409206373163558,1.2719006720631456,0.03671739346113047,1.4060387196323767,0.039519289671192864,1.4301044834036396,0.04032100320517191,1.4289599065562553,0.04045382149319497
-0.5030367074527252,1.4099384729762734,1.2797227663010302,0.03689611217366762,1.4094445937908027,0.040072324671426976,1.434244099233527,0.04041566110257824,1.432776257788829,0.040584106692989466
-0.5025139043381535,1.4106717149800165,1.2874489003288532,0.03716863058593342,1.4126341369681092,0.040595910432938545,1.4375985167319876,0.04042413017736,1.435886665908137,0.04063619594191911
-0.5019911012235817,1.411406102147876,1.2949101821326272,0.037531224412502534,1.4155340313749862,0.0410618168510574,1.4400897218013597,0.04035613475639689,1.4382014284102058,0.04061299711414023
-0.50146829810901,1.4121416374637872,1.3019306441307599,0.0379647975558073,1.418047918233715,0.041445157823464696,1.4416610220093333,0.04022863949608322,1.4396560914183982,0.040525167650280865
-0.5009454949944383,1.4128783239225806,1.3083363182355272,0.0384366410178632,1.4200643455904116,0.04172624528561457,1.4422901891768347,0.04006454511313408,1.4402119526067794,0.040389771585849346
-0.5004226918798664,1.4136161645300362,1.3139633851089672,0.038904429530913914,1.4214665346903872,0.041892002744477165,1.4419751792060276,0.03989024351673874,1.4398573135252422,0.04022887192932062
-0.4998998887652948,1.4143551623029318,1.3186631315239206,0.03932210910271839,1.422133925176416,0.04193718786986066,1.4407459353025764,0.03973212102414251,1.438604223629989,0.04006643896829685
-0.49937708565072303,1.415095320269097,1.3223115142376602,0.03964545838546555,1.421955152075352,0.04186522912008497,1.4386481241305353,0.03961362517422899,1.436486294029138,0.03992528966837496
-0.4988542825361513,1.4158366414674655,1.3248259278376586,0.039837424515569535,1.4208381784126287,0.04168712961733936,1.435741182369828,0.039551683665821395,1.4335565881086627,0.03982415507220056
-0.4983314794215795,1.416579128948125,1.3261673569802697,0.03987241020410929,1.4187151836551746,0.041420993457083354,1.432090446713251,0.039554105491325715,1.4298785725047272,0.039774139644009165
-0.49780867630700776,1.417322785772373,1.326343179633074,0.03973939424200928,1.4155532424508828,0.04108958526313802,1.4277721530278196,0.03961838410714388,1.4255280501716907,0.039777479659832866
-0.497285873192436,1.4180676150127673,1.325414075349842,0.039442513671642754,1.4113718770070496,0.04071778769972569,1.4228608753396892,0.039732420488374054,1.4205890996966992,0.03982729437595722
-0.49676307007786424,1.4188136197531813,1.3234928264640349,0.039001331152004486,1.4062275182054467,0.04033080118461072,1.4174307862073419,0.03987618271918287,1.415148457899047,0.03990919267728972
-0.49624026696329254,1.4195608030888562,1.3207356101620338,0.03844848827700414,1.4002284487631542,0.03995127720070537,1.4115548493787753,0.040024853986506743,1.4092972446948158,0.04000387005211065
-0.4957174638487208,1.4203091681264552,1.3173236758216733,0.03782709163795954,1.393515665264859,0.039598339340051615,1.4053053515270335,0.04015219190839052,1.4031260748598535,0.04008953176802517
-0.49519466073414903,1.4210587179841194,1.3134631911513381,0.037185790384602964,1.3862717069563981,0.0392861334885415,1.398752791593639,0.04023426756138188,1.3967259666750975,0.04014582777123304
-0.4946718576195773,1.4218094557915186,1.3093558499459559,0.03657344616410459,1.378702989632761,0.039023893391359844,1.3919759744824005,0.04025164569711304,1.3901919428464828,0.04015539249588477
-0.49414905450500557,1.422561384689911,1.3051935512625439,0.03603333091877115,1.3710321562882457,0.0388155674972338,1.385047969986009,0.04019082371721011,1.3836102984753034,0.04010523405944877
-0.4936262513904338,1.4233145078321945,1.3011411578129588,0.03559774627669419,1.3634820432399557,0.03866053749995335,1.3780556597106384,0.04004547264113428,1.377074549175465,0.039987495535902334
-0.49310344827586206,1.4240688283829641,1.2973188848333312,0.03528415376357607,1.3562691463387737,0.03855456504403755,1.3710918764661755,0.03981611862768177,1.3706747122063685,0.03979962697451711
-0.4925806451612903,1.4248243495185675,1.2938084359510413,0.0350936376372112,1.349592752140897,0.03849062782026725,1.36426032547777,0.03951000249129351,1.3645053963068114,0.03954423535118126
-0.49205784204671854,1.4255810744271606,1.2906490250548805,0.03501274506984053,1.3436227204203517,0.03846026045956989,1.3576757101552546,0.03914070395023252,1.3586659069734772,0.03922923284751732
-0.4915350389321468,1.426339006308765,1.2878417583912694,0.035017255945923274,1.3385055870366147,0.038454171201643836,1.3514591557467128,0.0387271794595038,1.3532560746633517,0.03886826399791045
-0.491012235817575,1.4270981483753247,1.2853559568036559,0.035077272194483144,1.3343528022700075,0.038463570690264674,1.3457369875281184,0.038293509825856886,1.3483721184348028,0.03848048566867594
-0.4904894327030033,1.4278585038507619,1.2831497221600825,0.03516239788805848,1.3312468168974136,0.0384813806670177,1.3406331733419699,0.037867384629782265,1.344110278854171,0.03809024592143079
-0.48996662958843157,1.4286200759710366,1.2811775876897544,0.03524592867677815,1.3292251523700607,0.03850285703388446,1.3362708603049345,0.03747825132967046,1.3405606266870718,0.037725471990242794
-0.48944382647385987,1.4293828679842022,1.2794036855980044,0.03530688111436822,1.328302257981588,0.03852612427191423,1.3327579733138288,0.03715426553303916,1.3377997412506888,0.037415243629103985
-0.4889210233592881,1.4301468831504662,1.2778076536603293,0.03533142528577485,1.3284563509037828,0.03855247156026467,1.3301886086794235,0.036919558624880985,1.335891746476786,0.03718616916815194
-0.48839822024471635,1.4309121247422465,1.2763978955896642,0.035312103755453544,1.3296399791708744,0.03858524391898839,1.3286273397477368,0.03679083582528835,1.3348795358700596,0.03705841755441265
-0.4878754171301446,1.431678596044231,1.2752051984907673,0.03524743910122014,1.3317830126472434,0.03862926442087728,1.328106090996517,0.03677480763933248,1.3347742243858205,0.037042679390331616
-0.48735261401557284,1.432446300353438,1.2742793486420327,0.03514083570097625,1.3347908620991975,0.03868959822285242,1.3286289389672425,0.036867484125499124,1.3355633422443733,0.0371378980248926
-0.4868298109010011,1.4332152409792736,1.2736825605521245,0.034999313805062326,1.3385474267330595,0.03877002213179663,1.330159273816526,0.03705426900960268,1.3371998755465277,0.0373315035271947
-0.4863070077864293,1.4339854212435936,1.2734825095657678,0.03483299784697656,1.342920971160151,0.038872375676695,1.3326343553013287,0.037312760154416556,1.3396142616187496,0.03760171080410773
-0.48578420467185757,1.4347568444807617,1.2737421601312755,0.03465518205844309,1.3477748051291623,0.038995610001122366,1.3359610363829164,0.037616116461937105,1.3427095481288165,0.03792106339490624
-0.48526140155728587,1.435529514037713,1.2745021602428173,0.03448177517905709,1.3529589407987244,0.03913608930782582,1.3400198691359226,0.03793664001239813,1.3463660316746382,0.0382607303782519
-0.4847385984427141,1.436303433274012,1.2757766274461628,0.034329954176882775,1.3583286360746918,0.03928836306667565,1.3446801837883744,0.03824948380440212,1.3504563108162977,0.03859404918932968
-0.48421579532814235,1.4370786055619165,1.2775518774628338,0.03421682608871256,1.3637493232995124,0.03944568425374017,1.3498081185592894,0.0385352061760193,1.3548515742015712,0.03889979755240982
-0.48369299221357065,1.4378550342864365,1.2797747012805945,0.03415748297594343,1.3691012250599546,0.039601225292811494,1.3552685609917494,0.03878168019341096,1.3594287404325827,0.039164098208883835
-0.4831701890989989,1.4386327228453997,1.2823636539141985,0.034162473859329155,1.374284560947984,0.03974938192765177,1.3609459104254238,0.03898465220465143,1.3640847219088896,0.039380783878256186
-0.48264738598442714,1.4394116746495105,1.2852130386370346,0.03423620387301709,1.3792213799181792,0.0398854642755358,1.3667440531988,0.03914735430572427,1.3687432778808284,0.039550936846450294
-0.4821245828698554,1.4401918931224156,1.2881963263814467,0.03437515374259499,1.3838667819569306,0.04000692890556538,1.3725799562221421,0.03927994540264056,1.373344524683317,0.039682948788906394
-0.4816017797552836,1.4409733817007657,1.2911741913085473,0.03456839179037885,1.388203662532935,0.04011242699750126,1.3784040129550947,0.039396951574066086,1.377866634462962,0.03978941148669838
-0.48107897664071186,1.4417561438342794,1.2940065014415332,0.03479829880383189,1.3922378666583206,0.04020194807305661,1.384185969053746,0.03951504204171895,1.382311993623842,0.03988665507876002
-0.4805561735261401,1.442540182985807,1.2965626163835244,0.035043156457327224,1.3959967973989544,0.04027641334777825,1.3899142746899291,0.03965097204020327,1.386708740487294,0.03999193120745093
-0.4800333704115684,1.4433255026313956,1.2987266513920794,0.03527912694927469,1.3995264188857048,0.040336928891114315,1.3955908801704018,0.039819475668199364,1.3911011377381182,0.040122538837521045
-0.47951056729699665,1.4441121062603528,1.3004075354903606,0.035482820697430965,1.4028824634380024,0.04038505043433372,1.4012287641672814,0.040031358374749575,1.3955478923745666,0.0402937023642373
-0.4789877641824249,1.4448999973753127,1.3015369594304476,0.03563430105444992,1.4061179363568375,0.04042300256669986,1.4068381442274582,0.04029272337514461,1.400105677567803,0.04051691265753187
-0.4784649610678532,1.4456891794923001,1.3020837724712506,0.03571772557784332,1.4092801810228426,0.04045344759744598,1.4124325271919347,0.040604830091094106,1.4048305344463474,0.04079932049687395
-0.47794215795328143,1.4464796561407989,1.3020412530258285,0.03572313943682269,1.412409218418069,0.040480150374666665,1.4180186414926617,0.04096365358825522,1.4097697823196496,0.041142009592221085
-0.4774193548387097,1.447271430863815,1.301430882362246,0.035646381017517666,1.4155358901437374,0.04050796091422572,1.4235920829100137,0.04136085472936019,1.4149520285368347,0.04154047294769306
-0.4768965517241379,1.448064507217946,1.300297362686643,0.035489370184460946,1.4186724404064521,0.04054231168080139,1.4291364369824096,0.0417846844947418,1.4203940476562784,0.04198415073623895
-0.47637374860956616,1.4488588887734468,1.2987031782115586,0.03525953122975866,1.4218204286933884,0.040588394928052315,1.4346348619151783,0.042220114689481905,1.426093229523886,0.04245697759605685
-0.4758509454949944,1.4496545791142967,1.2967192196713766,0.03496883546660806,1.424974018462739,0.04065087576239734,1.44006853992858,0.04265067350367713,1.4320339260396173,0.04293917024159338
-0.47532814238042265,1.4504515818382693,1.294413886315093,0.03463308702619395,1.4281179794216743,0.04073245686345675,1.4454213027522391,0.043059080126945405,1.4381919161536438,0.043408996033779054
-0.4748053392658509,1.4512499005569985,1.291849091828533,0.0342710203914504,1.431238484485933,0.04083398896950925,1.4506716158613717,0.04342922628166059,1.4445270108147892,0.04384524198175662
-0.4742825361512792,1.4520495388960486,1.2890732409418229,0.03390312474112536,1.4343226561964506,0.04095430126772683,1.4558036002947283,0.043747401021014966,1.4509906671168518,0.044229615750571036
-0.47375973303670743,1.4528505004949832,1.2861171490564958,0.03355067437637702,1.4373623380799323,0.04109135517949454,1.4608106392318734,0.0440045623251872,1.4575275249523851,0.04454908534717517
-0.47323692992213573,1.4536527890074347,1.282993148985715,0.033234695268593496,1.4403538858344023,0.04124296933126492,1.4656824438875145,0.044197306848051,1.4640760878249526,0.044797676008588506
-0.472714126807564,1.4544564081011742,1.2796954897300574,0.03297390461470707,1.4433053665327709,0.04140828995673054,1.470410424210138,0.044328093351740115,1.47056564721341,0.04497650017544216
-0.4721913236929922,1.455261361458182,1.2762030601945005,0.03278296655013498,1.4462250065068158,0.0415884674173883,1.474983407395428,0.044405612846668704,1.4769134004645628,0.04509406074635403
-0.47166852057842046,1.4560676527747183,1.2724927281402671,0.0326713972360562,1.4491279131268902,0.04178613985539479,1.4793734518380968,0.04444277246088496,1.483020068377199,0.045163918765349274
-0.4711457174638487,1.4568752857613956,1.2685426433711964,0.0326423302368181,1.4520393343468265,0.04200478086910193,1.4835453331251178,0.04445506134523226,1.488781777215736,0.045202626248219635
-0.47062291434927694,1.457684264143248,1.2643458980647204,0.032691554645649296,1.454979777148456,0.042247069204072965,1.4874495581723213,0.04445767239502464,1.4940834235909608,0.045226607154919975
-0.4701001112347052,1.4584945916598058,1.2599166962464614,0.03280871063907468,1.457972546667269,0.04251230364044288,1.4910254694996485,0.04446293866631762,1.4988052702452492,0.04524921442435668
-0.4695773081201335,1.4593062720651675,1.2552946942456726,0.032978415129025995,1.461039351602098,0.04279545329615648,1.4941970177358659,0.0444788341853133,1.5028286524245316,0.0452789366681659
-0.46905450500556173,1.460119309128071,1.250551161096257,0.03318290284354109,1.4642021687779634,0.0430870762452947,1.4968908977472746,0.04450782997131245,1.5060439995063546,0.045317876293680226
-0.46853170189098997,1.4609337066319708,1.2457877571831615,0.03340446487228214,1.467482526256366,0.04337346072437285,1.499029592694058,0.04454731655843595,1.5083671805692347,0.0453622287866082
-0.4680088987764182,1.4617494683751073,1.2411280411705843,0.03362816867400853,1.4708975658307155,0.043639035295217836,1.5005544023795416,0.044590844853971294,1.5097362801141172,0.045403261040650345
-0.46748609566184646,1.4625665981705855,1.2367147197409651,0.03384354560568849,1.474457901831134,0.04386869386528997,1.5014227854594033,0.04463028018301941,1.5101313122523037,0.04543029778455758
-0.46696329254727476,1.4633850998464473,1.2326892784513037,0.03404623642212834,1.4781665653628584,0.044050656712774715,1.5016262489034897,0.0446581350848361,1.5095732453987214,0.04543258682471432
-0.466440489432703,1.4642049772457473,1.2291863847952,0.03423762063340087,1.4820135619675605,0.044178729019158085,1.5011908110253243,0.0446686075031486,1.508135249021138,0.0454020195074512
-0.46591768631813124,1.4650262342266291,1.2263178028560948,0.03442302982501196,1.4859755666962062,0.0442524740658956,1.5001730387245447,0.04465985840706322,1.5059311951358014,0.04533503340946748
-0.4653948832035595,1.4658488746624014,1.2241644896265693,0.03461026224740236,1.4900074510975136,0.04427789166282321,1.498672680920727,0.044633476520193324,1.5031108632105274,0.045233091621672675
-0.4648720800889877,1.466672902441614,1.2227611394849143,0.03480668341610362,1.494041550772507,0.04426481053404313,1.4968128642614547,0.0445941604900032,1.4998589395551296,0.04510243847462388
-0.464349276974416,1.4674983214681363,1.222102282890797,0.03501623882473916,1.497996026263923,0.04422533249800383,1.4947506023083823,0.044548653234433494,1.4963778623638966,0.04495328570155633
-0.46382647385984427,1.468325135661234,1.222136107153133,0.03523751804361679,1.5017615974125997,0.04417046824130564,1.4926413313750952,0.0445041649376369,1.492870587446018,0.044797896417688
-0.4633036707452725,1.4691533489556472,1.222770739528083,0.03546324424861583,1.5052220599392079,0.04410834902385671,1.4906452201606268,0.04446693659551269,1.4895316552773317,0.044648407127914416
-0.46278086763070075,1.4699829653016694,1.2238737015557022,0.03568059498971249,1.5082560890176864,0.04404218153851093,1.4889107780654467,0.044440441420291105,1.4865297615413855,0.044514457345739084
-0.462258064516129,1.4708139886652272,1.2253012817375328,0.035873550870013,1.5107422679954043,0.043970914446534844,1.487559329956981,0.0444252447163264,1.484002822304042,0.04440197278736123
-0.4617352614015573,1.4716464230279587,1.2268943535210137,0.036025765156943584,1.512574147754766,0.043889559074119656,1.4866765077181634,0.04441868501826185,1.4820419201331152,0.04431235865328771
-0.46121245828698554,1.4724802723872945,1.2285053507211252,0.036124224643753415,1.5136663755292856,0.04379161104234047,1.486298921665422,0.04441562973173925,1.4806862011616166,0.044242337958483105
-0.4606896551724138,1.4733155407565381,1.2300038107245679,0.03616191049279629,1.5139623667950506,0.043670752256538554,1.4864214805535958,0.044409761957434936,1.479931636728566,0.04418537101286084
-0.460166852057842,1.4741522321649472,1.2312801209094635,0.036139896965595934,1.5134415594919866,0.043522355549638785,1.4869891693926311,0.04439423536400683,1.4797270236180406,0.04413337454396136
-0.45964404894327027,1.4749903506578146,1.2322683506423604,0.03606716399928097,1.5121220998733387,0.04334439188017982,1.487909210973721,0.04436376852435735,1.4799917580997957,0.04407916277438932
-0.4591212458286985,1.4758299002965511,1.232947524891937,0.03595936797764721,1.510057066076434,0.04313795381385766,1.4890482736052162,0.04431496550697726,1.4806124337097328,0.044017584318756034
-0.4585984427141268,1.476670885158768,1.2333363166707287,0.03583620342447404,1.5073350766529805,0.04290615137441394,1.4902574336337835,0.04424701727875434,1.4814599146416347,0.04394714395784961
-0.45807563959955505,1.4775133093383606,1.233500386157245,0.03571815341060186,1.5040605780165173,0.04265391208370004,1.4913767350066693,0.044160833769792164,1.4824044132407617,0.04387007244589107
-0.4575528364849833,1.478357176945591,1.2335368666250808,0.03562283882272481,1.5003624537093316,0.04238694760763929,1.4922576238370282,0.04405898581093466,1.483330829361894,0.04379197098228254
-0.45703003337041154,1.4792024921071731,1.2335763940121114,0.035562465762562445,1.4963720728236771,0.04211051955017706,1.492771379324557,0.04394376869991642,1.4841423502734692,0.043719516358011544
-0.4565072302558398,1.4800492589663568,1.2337708963017633,0.03554277359673416,1.4922176982067807,0.04183038052775863,1.4928280226660784,0.043816981523748334,1.4847721989600837,0.043658635324394734
-0.4559844271412681,1.4808974816830138,1.2342831911024539,0.03556340582114908,1.4880143676336433,0.041552070435659935,1.4923836932283343,0.04367849066577422,1.4851917802664318,0.04361222241567395
-0.4554616240266963,1.4817471644337237,1.2352764390624709,0.035619905829083885,1.4838663241594074,0.04128200381916858,1.4914438961261367,0.04352620697966646,1.4854088763042828,0.04357826127825027
-0.45493882091212456,1.482598311411859,1.2369049730058044,0.03570631693741097,1.4798578685048016,0.04102677046908616,1.4900674024064908,0.043355425082766616,1.4854642440171293,0.04354933278588533
-0.4544160177975528,1.4834509268276739,1.2392998860070727,0.03581815131423377,1.4760464125979886,0.04079285134173753,1.4883622627213562,0.04316029905176936,1.485432947881938,0.043512770425031586
-0.45389321468298105,1.48430501490839,1.2425591295884324,0.03595332734356117,1.4724726148083902,0.040585929338858046,1.4864718037700573,0.04293458441684814,1.4854124002116695,0.04345268852852614
-0.45337041156840935,1.4851605798982854,1.246740037217304,0.03611299511630716,1.4691596802463858,0.04040929387958783,1.4845722017164107,0.042673119694585385,1.4855134998601938,0.04335301695560357
-0.4528476084538376,1.4860176260587836,1.251853237103254,0.03630031697680034,1.4661175708619674,0.04026276319475361,1.4828461125484924,0.042374407368020554,1.4858442677571468,0.04320109671002376
-0.45232480533926583,1.486876157668541,1.2578629365693867,0.03651843205851709,1.4633440162697244,0.04014195562442104,1.481470802228286,0.04204128295481663,1.4865084139554945,0.04299002939162002
-0.4518020022246941,1.4877361790235382,1.2646831364589384,0.03676838518607754,1.4608341461229442,0.04003856162889853,1.4806146766659554,0.04168256302158766,1.4875959666759173,0.04272170756621584
-0.4512791991101223,1.48859769443717,1.272180940932718,0.03704725746700763,1.4585845820921468,0.039941854990334064,1.4804119799843896,0.041313328816487624,1.4891700717471754,0.042407639450793885
-0.4507563959955506,1.4894607082403355,1.2801892245115796,0.037347996758132385,1.456592198019752,0.03984122786325052,1.4809605783583326,0.040953543787194534,1.491266944819881,0.04206744242985531
-0.45023359288097886,1.4903252247815308,1.2885089483911372,0.03765976014679092,1.4548678315760473,0.039728498579181766,1.4823208233284777,0.04062587762196088,1.4938916957198565,0.04172726510504225
-0.4497107897664071,1.4911912484269398,1.296923439396449,0.037969039747370245,1.4534215200001712,0.03960079398468531,1.4845062906932653,0.04035314494518554,1.4970264459483578,0.04141555391815784
-0.44918798665183535,1.4920587835605268,1.3052080030344897,0.038261806989783195,1.4522770250893688,0.03946198628429624,1.4874894364678677,0.0401550852679486,1.5006219415407616,0.0411597403728854
-0.4486651835372636,1.4929278345841313,1.313139931683815,0.03852523812995312,1.4514622222894535,0.03932331851973899,1.4912085136166624,0.04004575129568391,1.504606829948222,0.04098135068953144
-0.4481423804226919,1.4937984059175597,1.320512442192845,0.038749822787381955,1.4510058863831177,0.03920236663035373,1.495573679947323,0.040030884513414765,1.5089004936860295,0.04089325071203726
-0.44761957730812013,1.494670501998682,1.3271401288067821,0.038929550127739944,1.450933988656733,0.03912009924612367,1.5004716531079645,0.04010788431326042,1.5134114732008883,0.040898058011413975
-0.4470967741935484,1.495544127283524,1.3328671638033562,0.03906282384710649,1.45126534543763,0.03909806898671805,1.5057730480828964,0.04026651148135467,1.5180449262540354,0.04098862940305482
-0.4465739710789766,1.4964192862463652,1.3375701061555727,0.03915078669020878,1.4520118176661192,0.03915369861561273,1.511346095107315,0.04049048972667715,1.5227119697279745,0.04114962309427491
-0.44605116796440486,1.4972959833798347,1.3411548157669992,0.03919713706707602,1.4531651010596178,0.03929680750112254,1.5170455618493905,0.040759714749034316,1.5273271468045337,0.04136043376930415
-0.44552836484983316,1.4981742231950075,1.3435588852087954,0.03920659276555045,1.4547074993214877,0.039527029744776204,1.522739315131553,0.04105215452420789,1.53182719967034,0.041597898994714125
-0.4450055617352614,1.4990540102215018,1.344752710813855,0.03918346024593124,1.456612079593783,0.03983279575254961,1.52830315584268,0.04134607504218443,1.5361589104226694,0.04184012435978389
-0.44448275862068964,1.4999353490075773,1.3447381032046708,0.03913113525941607,1.458843006115051,0.04019260498075887,1.5336197785260712,0.041621858711840515,1.540283119139152,0.042067533323353765
-0.4439599555061179,1.500818244120235,1.3435399155722911,0.03905156827874565,1.4613612002108616,0.040577843231498816,1.5385856356300804,0.04186350143606919,1.5441738531039255,0.04226588090575999
-0.44343715239154613,1.5017027001453152,1.341212226007524,0.038944817850135774,1.464140437768525,0.04095702496243358,1.5431184585105508,0.04206061932716661,1.5478244619006882,0.04242758593408337
-0.4429143492769744,1.5025887216875982,1.3378356645475145,0.038810477831763494,1.4671640529847763,0.04130040993971343,1.5471620840225264,0.042209863726630055,1.5512388001433393,0.042552875599137834
-0.44239154616240267,1.5034763133709041,1.3335144709118596,0.0386478257638873,1.4704316859104727,0.04158403951929827,1.5506823371999126,0.042316031688700365,1.5544321613938228,0.04265021068036844
-0.4418687430478309,1.504365479838197,1.3283744496128618,0.038456925451550834,1.4739703408575033,0.04179311358958211,1.5536719346559225,0.0423921538946817,1.5574261251301884,0.042734964676246726
-0.44134593993325916,1.5052562257516828,1.3225689237324196,0.038239081445919,1.4778264148892268,0.04192393156595517,1.5561601711027824,0.04245743610788226,1.560247423202987,0.042828226531161605
-0.4408231368186874,1.5061485557929148,1.3162662390728235,0.03799833102163,1.4820658283822472,0.041984232508780785,1.5582043524276823,0.042534979829981286,1.5629309200200272,0.04295263525659204
-0.44030033370411564,1.5070424746628965,1.3096479147532634,0.037740888638640106,1.4867593168083795,0.04199192922766598,1.5598886674520964,0.0426476533652757,1.5655060097068572,0.04312883979917836
-0.43977753058954394,1.507937987082185,1.3029038525532695,0.03747603850070434,1.4919794549920673,0.04197212267619517,1.5613187246937386,0.04281412866888059,1.5680039542693915,0.04337102802176317
-0.4392547274749722,1.508835097790996,1.2962152603210129,0.037216265004102335,1.497784245680741,0.04195332630473522,1.5626217248550607,0.043044552258711184,1.570451274100455,0.043683407099204645
-0.4387319243604004,1.5097338115493095,1.2897571844835791,0.03697572026582046,1.5042071777457922,0.04196307254369611,1.5639169822950663,0.04333915990957409,1.572860074424574,0.04405920386000452
-0.43820912124582867,1.510634133136976,1.2836832963245906,0.03676936429235238,1.5112443735137329,0.042023582026961465,1.5653239754086086,0.043687682783072355,1.5752322894454052,0.04448061788507621
-0.4376863181312569,1.5115360673538218,1.2781212118599024,0.036610707997454625,1.5188405175840354,0.04214865503395255,1.566931627768149,0.04407175082170095,1.5775494625828865,0.044922898013497005
-0.4371635150166852,1.5124396190197584,1.2731713176290589,0.03650985230098992,1.5268926268556429,0.042341620739692776,1.5687979371611518,0.04446870065450356,1.579772846275803,0.04535768525732017
-0.43664071190211345,1.5133447929748898,1.268898131347929,0.03647058316390927,1.5352434724072808,0.04259606963775337,1.5709318739862714,0.04485490566864844,1.5818403044834257,0.045757636903977446
-0.4361179087875417,1.514251594079621,1.265335627014306,0.036489143587572194,1.543690038953715,0.04289679784738635,1.573294914775658,0.04520950653037434,1.5836677978143652,0.04609951854004004
-0.43559510567296994,1.5151600272147687,1.2624904770433294,0.03655363440704997,1.5519954737173736,0.04322310322548322,1.575787403354554,0.04551621163882539,1.5851522976012828,0.046366764979233636
-0.4350723025583982,1.5160700972816705,1.260344797886873,0.03664460582177448,1.5599012667183643,0.04355128992672824,1.5782624924520452,0.04576352674969709,1.5861689021969279,0.0465492570130744
-0.4345494994438265,1.5169818092022966,1.2588627387999987,0.03673810920865968,1.567131268301096,0.04385829841919761,1.5805310053304589,0.0459441203474446,1.5865919515877343,0.04664308055756646
-0.4340266963292547,1.5178951679193617,1.257997216563151,0.036808986426086515,1.573423256320394,0.04412317625270302,1.5823766840409632,0.04605297441468333,1.5862943994312213,0.04664880544905314
-0.43350389321468297,1.5188101783964367,1.257693965421128,0.036834781390198565,1.5785409500274155,0.044328774205711345,1.5835654190465664,0.04608582315173513,1.5851595038983213,0.046569925633803876
-0.4329810901001112,1.5197268456180633,1.257894679921019,0.036799225019213545,1.5822855864159817,0.04446176326398608,1.5838773114090556,0.04603736245860114,1.583095233619799,0.046410876936889674
-0.43245828698553945,1.5206451745898668,1.2585387776522687,0.03669539800622309,1.5845132324144906,0.044512886617914534,1.583123645322505,0.04590169568241353,1.5800375445042023,0.046176979411823416
-0.43193548387096775,1.5215651703386721,1.2595619692566538,0.03652667052128367,1.585130010224047,0.04447644352332407,1.5811581581300063,0.04567250753549788,1.5759726841807198,0.04587364977778398
-0.431412680756396,1.522486837912618,1.260901479722934,0.03630680767338044,1.584116510489967,0.044349485774884366,1.5779125146211945,0.04534511484944044,1.5709327825730852,0.04550718212992012
-0.43088987764182424,1.523410182381274,1.2624826248295755,0.036058222163119165,1.581511007921214,0.044131676213766256,1.5733793663920144,0.04491870995082997,1.5649979457008216,0.04508521882371161
-0.4303670745272525,1.5243352088357585,1.2642236230350201,0.03580893971893204,1.5774145584338501,0.043824827726252326,1.56763694366809,0.04439797714168338,1.558298367232341,0.044617294622789266
-0.4298442714126807,1.525261922388855,1.2660305217109376,0.03558811158175858,1.571983510806884,0.043433404976945006,1.5608448764703047,0.04379480794907664,1.5510153977738883,0.04411556300179145
-0.429321468298109,1.5261903281751321,1.2678071656544014,0.03542134835953889,1.5654129738704368,0.04296410194658087,1.5532313774768682,0.04312958375577479,1.5433643616398804,0.04359460455081882
-0.42879866518353726,1.527120431351062,1.2694507545233016,0.0353270308473621,1.5579313953582548,0.04242705323432483,1.5450793370273306,0.04243003099998463,1.53558615279532,0.043071378212592104
-0.4282758620689655,1.5280522370951413,1.270858541931104,0.03531297117382775,1.5497899682697878,0.04183577490304104,1.5367098524279077,0.041729232742486876,1.5279341605030496,0.04256376996516466
-0.42775305895439375,1.528985750608012,1.271934358416537,0.035375342693640385,1.5412478972502397,0.04120777294066285,1.5284606011458592,0.04106323243133293,1.5206649841610684,0.04209047385240424
-0.427230255839822,1.529920977112584,1.2725967673355423,0.035500388696558055,1.5325632543868537,0.040564242311113274,1.5206603685348425,0.040466319771750116,1.5140146918757307,0.041668321487031465
-0.42670745272525024,1.5308579218541565,1.272789530690908,0.03566625218575969,1.5239851604870174,0.03992957980519523,1.5136113907634448,0.03996810383107338,1.5081894827209656,0.041311555429905986
-0.42618464961067853,1.5317965901005426,1.272487364048358,0.03584733042216074,1.5157419628866164,0.03933077103247801,1.5075642236835345,0.039589460492754844,1.5033526484802284,0.04103021190164234
-0.4256618464961068,1.532736987142194,1.2716899739676186,0.0360174884568638,1.5080293350367002,0.03879499377291421,1.5027152470917375,0.039340804398554315,1.4996174827896454,0.04082923390335859
-0.425139043381535,1.533679118292325,1.2704392233142938,0.03615415314974547,1.5010073229111227,0.03834804864801612,1.499180134127926,0.03922157680286924,1.4970421409351327,0.04070872847885048
-0.42461624026696326,1.5346229888870395,1.268800565944934,0.0362402069274176,1.4948054616764175,0.03801097346384551,1.496997283331252,0.03922174323374524,1.4956226521876648,0.04066386454768049
-0.4240934371523915,1.5355686042854575,1.2668722535289498,0.03626529664999851,1.489506994320181,0.03779793549993509,1.4961279897730868,0.039324082953498395,1.4953019807883374,0.04068600516027478
-0.4235706340378198,1.5365159698698432,1.264772792039328,0.03622641541519555,1.4851489546090997,0.03771508676175085,1.4964674033317258,0.039507370074304826,1.495967587230363,0.04076383255371616
-0.42304783092324805,1.5374650910457337,1.262629481992032,0.036127341274053704,1.4817283435686461,0.037758748950477525,1.497849227342411,0.0397485142300533,1.4974698979163859,0.0408841524062459
-0.4225250278086763,1.538415973242068,1.2605672579857243,0.03597753968671383,1.4792001870165552,0.03791608854686094,1.500064594848848,0.040024585683891716,1.4996345905363857,0.041033241936873015
-0.42200222469410453,1.5393686219113185,1.2587036143398604,0.03579038959141945,1.4774876386430136,0.03816709161779283,1.5028812403935727,0.040314581201761665,1.5022703652823481,0.04119695868828324
-0.4214794215795328,1.5403230425296208,1.2571345155311757,0.03558227048118857,1.4764805008284734,0.03848741327694487,1.5060580346819883,0.04059927661259291,1.5051886051514405,0.04136135466861952
-0.4209566184649611,1.5412792405969074,1.255931665921593,0.03537037579049461,1.4760497515325905,0.038850833576828045,1.5093608333160522,0.04086203627595865,1.5082120672069685,0.04151328994682609
-0.4204338153503893,1.5422372216370397,1.255140033916656,0.03517143576545168,1.4760537169783403,0.03923267901475011,1.512580160150937,0.04108883561890577,1.51118285520056,0.04164101468111351
-0.41991101223581756,1.543196991197943,1.254779829011436,0.03500084518379818,1.476356554727299,0.03961189949707804,1.5155353397039828,0.04126891582036062,1.513976021980252,0.041734975741692486
-0.4193882091212458,1.5441585548517405,1.2548467799621776,0.03487142979259809,1.4768328457406192,0.03997276512591595,1.5180874453897657,0.041395476909583596,1.5165003790911304,0.04178853820670345
-0.41886540600667405,1.5451219181948896,1.2553149726458785,0.03479262077020837,1.4773822645573667,0.040304664506546746,1.5201448605723267,0.04146642993832759,1.518696745978118,0.041798993592280786
-0.41834260289210234,1.5460870868483187,1.2561416816077038,0.034769832076826324,1.4779369753668183,0.04060192861003056,1.5216572658637473,0.04148458015222694,1.5205414749055608,0.04176729345465666
-0.4178197997775306,1.5470540664575652,1.2572863775520715,0.034804973665083096,1.4784688309272174,0.040862499740692414,1.5226151413686229,0.04145796919150347,1.522041954037087,0.041698826848211565
-0.41729699666295883,1.5480228626929142,1.2587027084795328,0.03489524170454042,1.478988256687223,0.04108658291415003,1.5230549416847121,0.04139926831187285,1.5232301670223207,0.04160282476309018
-0.4167741935483871,1.5489934812495374,1.2603475771838368,0.03503468939012078,1.4795383982442445,0.04127550169193027,1.5230395290919323,0.04132418003518189,1.524159355642142,0.04149123954084943
-0.4162513904338153,1.5499659278476337,1.2621906723075027,0.03521411246526766,1.4801966246084861,0.04143112416143492,1.522664980180054,0.0412501812403536,1.5248986286208484,0.04137788537074974
-0.4157285873192436,1.5509402082325725,1.2642119018980236,0.03542149049563465,1.4810628217210806,0.04155597192315031,1.5220492132648213,0.0411938381132532,1.525524943832134,0.04127712608330974
-0.41520578420467186,1.5519163281750346,1.2664043834956247,0.0356431797056128,1.482241316607289,0.041653928126916887,1.5213274277868771,0.04116845905699683,1.526127857982094,0.0412021905817773
-0.4146829810901001,1.5528942934711554,1.268765079400651,0.03586507073290136,1.4838311322813464,0.04173004566289161,1.5206444522899674,0.04118238640935061,1.526792585052144,0.04116419428875452
-0.41416017797552834,1.5538741099426718,1.2713034381889017,0.03607343163254896,1.4859145933344209,0.04179116295732249,1.5201427386067616,0.04123799667925852,1.5276050286092544,0.04117052494841568
-0.4136373748609566,1.5548557834370649,1.2740245449717913,0.03625654466287833,1.488547872761146,0.041844828865493414,1.5199601326920786,0.04133172337146363,1.5286418577218837,0.04122432350654876
-0.4131145717463849,1.5558393198277085,1.2769261392064255,0.03640580537905989,1.4917477249295192,0.04189887525334235,1.5202117951162923,0.0414545911007037,1.5299639776662137,0.041323568521630404
-0.4125917686318131,1.5568247250140166,1.2799957902425758,0.03651759261208383,1.4954975558369585,0.04195879502794503,1.5209962947483076,0.04159365903533776,1.5316172594846265,0.04146093316156616
-0.41206896551724137,1.55781200492159,1.2832067755022913,0.036593199372986815,1.4997410672581557,0.042027529639875716,1.5223814776877753,0.04173437134872087,1.5336189778513671,0.04162415115451393
-0.4115461624026696,1.5588011655023692,1.2865132218047586,0.03663940771406402,1.5043871093506402,0.0421034837766747,1.5243887577763768,0.0418616837134459,1.5359607973715668,0.041797068560460296
-0.41102335928809786,1.559792212734782,1.2898419181116692,0.03666710044010929,1.5093159231375162,0.04218131820653381,1.5269980322665808,0.04196199412376879,1.5385934449651102,0.04196109270429983
-0.4105005561735261,1.5607851526238976,1.2931024467069994,0.036689200493517274,1.5143924231585308,0.0422524899048682,1.5301428700964657,0.04202418489236748,1.5414457950729452,0.04209765171778438
-0.4099777530589544,1.5617799912015777,1.2961883495703246,0.036717607108683506,1.5194670650614945,0.04230717503160353,1.5337196744834085,0.04204102348202626,1.5444149604781647,0.04219047488393022
-0.40945494994438264,1.5627767345266321,1.2989836069488059,0.036760642457012334,1.524388335941807,0.042336257529483626,1.537592016175334,0.04200984235362317,1.5473768829493102,0.04222818833042733
-0.4089321468298109,1.5637753886849717,1.3013693974477227,0.03682034741475587,1.5290113177688578,0.04233330673002339,1.5415983864345084,0.04193258845776004,1.5501946206916737,0.04220577036560128
-0.4084093437152391,1.5647759597897664,1.3032416121282508,0.03689134950643119,1.533202685460535,0.04229615433492517,1.545567695509214,0.0418164089428423,1.5527352143414879,0.04212641837758882
-0.40788654060066737,1.5657784539816009,1.3045123547799662,0.03696127412425772,1.5368426279541234,0.04222701055362433,1.5493317351056701,0.04167304043061855,1.5548811115831478,0.04200104046050697
-0.40736373748609567,1.566782877428634,1.305129144873722,0.037013239844800726,1.5398221219623807,0.04213216348988602,1.5527403136120845,0.04151749957858676,1.5565333310432925,0.04184709692418807
-0.4068409343715239,1.5677892363267574,1.305077645751084,0.03702911190550905,1.5420499055018708,0.04202039464724571,1.555664939378891,0.041366743020843776,1.55763288216157,0.041685964734216395
-0.40631813125695215,1.5687975368997562,1.3043868910075822,0.03699358898634882,1.543453568191031,0.04190160175116582,1.5580159389420531,0.04123706914132656,1.55815882364029,0.041540036705058216
-0.4057953281423804,1.5698077853994712,1.3031420604508615,0.036897606886466906,1.5439799093066071,0.041783876087094815,1.5597322836092784,0.04114085945348798,1.558127245913569,0.04142815535726163
-0.40527252502780864,1.5708199881059608,1.3014701183256283,0.036739845641765904,1.543590612136816,0.04167209995949359,1.5607927109729502,0.04108540115032693,1.5575943624961008,0.04136273126135342
-0.40474972191323694,1.5718341513276657,1.2995352387597547,0.03652804861586516,1.5422646748730393,0.04156715311841348,1.5612077330845184,0.04107070608735085,1.5566490704306937,0.04134817478634425
-0.4042269187986652,1.5728502814015732,1.2975299059164551,0.036278111717575966,1.5400101621393014,0.041465404506891505,1.5610178016453806,0.04108972944880935,1.55540186816695,0.041379756412338146
-0.4037041156840934,1.5738683846933852,1.2956602543668463,0.036011381869856134,1.5368587495978934,0.04136038914939532,1.560277918178796,0.0411294108836784,1.5539700272732342,0.04144556075484111
-0.40318131256952167,1.5748884675976833,1.2941237702243684,0.03575201491005721,1.5328767565779433,0.041243306532202456,1.559053589038046,0.0411729381717124,1.5524685585475397,0.04152917286829677
-0.4026585094549499,1.5759105365380994,1.29309773524643,0.03552310530564052,1.5281642272394635,0.04110627787437138,1.5574125517158766,0.04120319448579183,1.5509959176429675,0.0416136989915588
-0.4021357063403782,1.576934597967485,1.29272327911493,0.0353434653080187,1.522861701481657,0.04094420583702952,1.5554199285524788,0.041204800824076425,1.549629797859639,0.041684427019208034
-0.40161290322580645,1.5779606583680816,1.2930957113626975,0.03522560960956372,1.5171401268782785,0.04075614138514521,1.55313810343222,0.0411674381513478,1.5484203260425735,0.04173193224725495
-0.4010901001112347,1.5789887242516947,1.29425312031235,0.035174142122437135,1.5112111701433464,0.04054676203020928,1.5506255131357842,0.041086844464020146,1.547381517932264,0.0417530353709124
-0.40056729699666294,1.5800188021598651,1.2961749464560168,0.035186386877453874,1.5053130325566044,0.04032599967362741,1.5479281217389913,0.04096563980444747,1.5465049388297067,0.04175056788695213
-0.4000444938820912,1.5810508986640466,1.2987828653794597,0.035252772705074334,1.4997034807376557,0.040108076075444435,1.545104520477567,0.04081195356167343,1.5457621973551494,0.04173139108976095
-0.3995216907675195,1.5820850203657781,1.3019456397407836,0.03535953169239134,1.494647286075843,0.039909629559337266,1.5422065635657762,0.04063746380805231,1.5451060887416044,0.04170371633296296
-0.3989988876529477,1.583121173896866,1.305494969260625,0.035491346190854395,1.4903952027910987,0.0397482509083869,1.5392983559239355,0.04045480738617176,1.5444906937266814,0.04167411349815006
-0.39847608453837596,1.584159365919558,1.3092348725376046,0.03563293998642006,1.4871816759965255,0.03963972280859755,1.5364499151936193,0.04027513598282714,1.543871341702017,0.041644829534036545
-0.3979532814238042,1.5851996031267261,1.312955021844088,0.03577213793920012,1.4851986205996712,0.03959625585711936,1.5337334756281982,0.04010620811973055,1.5432081372942699,0.04161284631206178
-0.39743047830923245,1.586241892242047,1.3164449268855387,0.03590075345501358,1.4845852104511712,0.03962538869844296,1.531231383991213,0.039951610823692627,1.5424821935702135,0.04157024905940752
-0.3969076751946607,1.587286240020184,1.3195074896728733,0.03601498210761825,1.4854158493594911,0.039729086046153196,1.5290257798669762,0.039811173434368,1.5416943001693715,0.04150607625735044
-0.396384872080089,1.588332653246971,1.3219696448920093,0.036115315566473495,1.4876939359053136,0.039904180339674154,1.527197263660021,0.03968260812788816,1.540864409547269,0.0414099120271206
-0.39586206896551723,1.589381138739599,1.3236904647503474,0.03620512302900063,1.4913502484055512,0.04014235782108432,1.5258171370351876,0.03956413429751766,1.5400300710191965,0.041275096337616675
-0.3953392658509455,1.5904317033468012,1.3245641722732782,0.03628903535659803,1.4962380580292083,0.040431063153633526,1.5249393263553703,0.03945636746342621,1.5392393613270823,0.041100975269768435
-0.3948164627363737,1.591484353949041,1.3245291292011894,0.03637107415147439,1.5021532975727563,0.04075507316792297,1.524601313446547,0.03936335318530447,1.5385492140405497,0.04089452784796747
-0.39429365962180196,1.5925390974587026,1.3235651092294793,0.03645266677663346,1.508838207045206,0.04109758124583463,1.524820186338559,0.03929242564143271,1.5380139288124506,0.04066951605094087
-0.39377085650723026,1.593595940820279,1.3216983414299572,0.03653189824193351,1.5160067278346947,0.041442020539725406,1.5255892490962917,0.039252064772574466,1.537687890142248,0.04044346600452883
-0.3932480533926585,1.5946548910105673,1.3189923377729327,0.03660337101024258,1.5233459996637517,0.04177300511323806,1.5268864465874314,0.03924898934175735,1.5376191636858543,0.04023473519194974
-0.39272525027808675,1.5957159550388598,1.3155482260738136,0.036658765699795204,1.5305415662953386,0.042077214976465944,1.5286771646109962,0.03928585379362273,1.5378474156277897,0.04005816600153692
-0.392202447163515,1.59677913994714,1.3115065569909985,0.03668889106066838,1.537299522516681,0.04234451684267661,1.5309113565610009,0.03935877917887637,1.5384079067046377,0.03992191843704966
-0.39167964404894323,1.597844452810278,1.3070277300834652,0.03668558268223907,1.5433562699674555,0.04256728622843983,1.5335401426722357,0.039457525609756815,1.539316281021496,0.0398260576241641
-0.39115684093437153,1.5989119007362285,1.3022901296160805,0.036643597949030146,1.5484903215950316,0.04274090066737859,1.5365170200963079,0.03956589725234453,1.5405960304794937,0.03976242192799679
-0.3906340378197998,1.5999814908662313,1.297485149591541,0.03656232745972109,1.5525357645420745,0.04286302322714299,1.5398073634009064,0.03966574336278933,1.5422651191805372,0.039717775092359964
-0.390111234705228,1.60105323037501,1.292800819765476,0.0364462897703748,1.5553864422141321,0.042932404420107324,1.5433926237983422,0.03974043410514108,1.5443511088740318,0.039676993584966055
-0.38958843159065626,1.602127126470975,1.2884124009633307,0.036304893041259806,1.5569964986544438,0.04294873542739098,1.5472759738356239,0.039778303415803254,1.54689135350486,0.03962671997083521
-0.3890656284760845,1.6032031863964276,1.2844702937904002,0.03615040165599111,1.5573843575872137,0.042910772650119666,1.5514806042441203,0.03977558499743485,1.5499292205389401,0.03956024038008127
-0.3885428253615128,1.6042814174277642,1.2810997067025736,0.035995883517789054,1.5566269128575636,0.04281585041951951,1.5560449834256982,0.03973838483185396,1.5535183131665875,0.03948002035815642
-0.38802002224694104,1.605361826875684,1.2783843189073638,0.03585205845288783,1.5548508563471655,0.0426595443203642,1.5610175702380806,0.03968168584543872,1.557716928324591,0.03939768827962493
-0.3874972191323693,1.606444422085396,1.2763623737323329,0.03572608230320026,1.552237642919542,0.04243489741572975,1.5664508806204505,0.03962709756890394,1.5625781560536744,0.03933303680321204
-0.38697441601779753,1.6075292104368297,1.2750333416371809,0.035619283649324825,1.5490157109564986,0.042133917955890846,1.572391121975038,0.039598762187682796,1.5681527271953462,0.03931065550928651
-0.38645161290322577,1.6086161993448462,1.274353081951034,0.03552778255523661,1.5454406692504419,0.04174969205818944,1.578868231223569,0.039619077694222675,1.5744698883558201,0.03935500939849555
-0.38592880978865407,1.6097053962594503,1.274245721185611,0.03544413555755557,1.5417967343783652,0.0412783763760816,1.5858914301374274,0.03970400784847075,1.581534919505632,0.039484847436337386
-0.3854060066740823,1.6107968086660058,1.2746028160360476,0.03535915161659055,1.5383848016936175,0.04072241550270956,1.5934421640380256,0.03985942989593604,1.5893231820175864,0.03970874284012223
-0.38488320355951056,1.6118904440854522,1.275308818363808,0.03526490722806193,1.5355025502656174,0.040093811304149955,1.601465755102113,0.04008052383723408,1.5977752728648966,0.040022487319732666
-0.3843604004449388,1.61298631007452,1.2762371205934593,0.03515670461922654,1.533435853711634,0.03941610650106762,1.609882958965373,0.04035259262456836,1.6067962697223241,0.04040959895463085
-0.38383759733036704,1.6140844142259532,1.2772591112360197,0.035034568850742166,1.532439380844172,0.038724443293421194,1.6185818855006981,0.0406544307448399,1.616255828017196,0.04084452531695701
-0.38331479421579534,1.6151847641687267,1.2782649575041654,0.0349030544856171,1.5327295798273937,0.03806451144193592,1.6274280823097051,0.0409629374803409,1.6259962619991233,0.041297531021831674
-0.3827919911012236,1.6162873675682725,1.27915683427941,0.03476995071630656,1.5344599309726177,0.03748800295028173,1.6362712908926191,0.04125705911049937,1.6358381001472333,0.04174017923551428
-0.3822691879866518,1.6173922321267014,1.2798613403083745,0.03464481117544009,1.537718108753063,0.03704606109703501,1.6449498825891904,0.04152160732185741,1.645588989757684,0.04215009228911344
-0.38174638487208007,1.6184993655830295,1.2803234293302208,0.03453659805836156,1.5425119104464493,0.036780691337057365,1.6533036050475682,0.04174838889628643,1.655052481728434,0.042513446958815954
-0.3812235817575083,1.6196087757134068,1.2805131464694925,0.034452339581231554,1.5487663983931554,0.036717858725428876,1.6611725786842253,0.04193627045197962,1.6640382373689517,0.04282500064794704
-0.38070077864293655,1.620720470331346,1.2804172975743335,0.0343952414413364,1.556330320659428,0.03686236049363582,1.6684116498398733,0.042089459114319196,1.6723704310006962,0.043086205106127234
-0.38017797552836485,1.621834457287953,1.2800333475449484,0.03436482124828915,1.564979568344616,0.03719811353151397,1.6748915263500153,0.04221377958798778,1.679898165322457,0.04330249657472724
-0.3796551724137931,1.6229507444721614,1.279377781649294,0.034357171105551844,1.5744293337980109,0.03769118129542416,1.6805070768422088,0.04231404011692918,1.6864996652388762,0.04347933139047837
-0.37913236929922134,1.6240693398109651,1.2784700239374893,0.0343654639228637,1.584348554131799,0.038297131637408235,1.6851769368171443,0.04239215982303891,1.6920855376594832,0.043620692334428106
-0.3786095661846496,1.6251902512696565,1.2773328564711515,0.0343822706238735,1.5943818068647069,0.03896850820025889,1.68884661645057,0.04244621981928569,1.696611627929939,0.04372695677890411
-0.3780867630700778,1.6263134868520637,1.2759860003128196,0.03440142663969623,1.604162729034244,0.03966190857753042,1.6914892173113276,0.04247114622135099,1.7000631489605398,0.04379666267316977
-0.3775639599555061,1.6274390546007902,1.274447941442346,0.03441945889332587,1.6133463948511375,0.040342432348210805,1.693113300195514,0.042461813829916754,1.7024704477347772,0.043828413062349275
-0.37704115684093437,1.628566962597459,1.2727275702419458,0.03443714457672661,1.6216188230775825,0.04098467896478828,1.693764417621576,0.04241609171079896,1.7038959524799635,0.04382278902393486
-0.3765183537263626,1.629697218962953,1.2708263407149638,0.03445954462874505,1.6287173575556015,0.04157275305835061,1.6935254672213935,0.04233725179920689,1.7044349406815087,0.04378551784824354
-0.37599555061179085,1.6308298318576635,1.2687305203567865,0.03449517074923685,1.6344410406358287,0.042097136455568375,1.6925082892405547,0.04223642600683303,1.7042077936449203,0.04372775004853382
-0.3754727474972191,1.6319648094817358,1.266418487456767,0.03455458992809186,1.6386662398259018,0.042552188757812394,1.6908605474327647,0.04213132411917238,1.7033579727018986,0.043665336305927845
-0.3749499443826474,1.6331021600753188,1.2638499944899637,0.034646916497477566,1.641349747841951,0.04293356594554894,1.6887493765889718,0.042043947625490005,1.702028771119777,0.04361665612233627
-0.37442714126807564,1.634241891918818,1.2609812988374796,0.03477730313376907,1.6425271083870148,0.04323619161854186,1.6863552802976483,0.041996576683124114,1.7003631465218811,0.043598429446631635
-0.3739043381535039,1.635384013333146,1.257767059031563,0.03494442692987888,1.642308280116534,0.04345415347867942,1.6838557444770206,0.04200663981647697,1.6984891957172232,0.043621983753649285
-0.3733815350389321,1.6365285326799799,1.2541665834901414,0.035138687366333035,1.6408777732674038,0.043581985116261455,1.6814218556162055,0.04208227032162798,1.6965137097483278,0.04369031094020484
-0.37285873192436036,1.6376754583620166,1.2501522202042774,0.03534288286951884,1.6384780542071766,0.04361615401075222,1.6791973395197435,0.0422211007059092,1.6945217556811925,0.04379693704783272
-0.37233592880978866,1.6388247988232336,1.245713841245346,0.03553452689183736,1.635386768051928,0.0435575683227687,1.6772950888657003,0.04241053987650214,1.692566930706481,0.04392756884823876
-0.3718131256952169,1.6399765625491496,1.2408672568960708,0.035688276552077944,1.6319034503171228,0.04341323079916694,1.675790176880743,0.04263112318512995,1.690670640611549,0.044062885249728886
-0.37129032258064515,1.6411307580670862,1.235666942299063,0.03578002152973511,1.6283329616486055,0.043196984113849486,1.6747066956419767,0.04286187973202845,1.6888260543668956,0.04418309614564904
-0.3707675194660734,1.6422873939464349,1.2301999645428405,0.035790948944660214,1.6249627007145697,0.042928088806323664,1.6740219206500166,0.04308478257816758,1.686999302634981,0.04427245097963423
-0.37024471635150163,1.6434464787989236,1.224588625354253,0.03571045732709303,1.622048060957037,0.04262942077232998,1.6736702725431574,0.04328855544593247,1.685139651451259,0.04432204488904748
-0.36972191323692993,1.644608021278886,1.2189835000826346,0.03553802742740937,1.6197901529751426,0.0423241594534581,1.6735558791230825,0.043469957898908326,1.683189265917143,0.044332177834229346
-0.3691991101223582,1.6457720300835326,1.2135594938183718,0.03528411741141237,1.6183308501123044,0.04203191113120135,1.6735469910000085,0.04363346732154018,1.6810936145761528,0.04431158762673169
-0.3686763070077864,1.646938513953225,1.2085126506463244,0.03496947649506092,1.6177446400524296,0.041765549578199314,1.6734995504643064,0.043788311758385844,1.6787977919246029,0.0442759211079499
-0.36815350389321466,1.6481074816717505,1.2040330340597138,0.034622425514216286,1.6180313412821148,0.04152981973874024,1.6732672407471563,0.04394503761019731,1.6762584663169564,0.044244137930563886
-0.3676307007786429,1.6492789420666012,1.2003037183032532,0.03427636371318568,1.6191280587280759,0.04132193083053701,1.6727083821144981,0.04411130160946118,1.6734546495560683,0.044234031245791484
-0.3671078976640712,1.6504529040092522,1.1974862837202649,0.033964963529969014,1.6209169513377648,0.0411325485641834,1.6717000006851814,0.04428954720618538,1.6703795771801326,0.044259631701608876
-0.36658509454949945,1.6516293764154464,1.1957064882603903,0.03371782520910191,1.6232320625278458,0.04095081895771108,1.6701392556743837,0.04447572270079397,1.6670432071266976,0.0443277851651852
-0.3660622914349277,1.6528083682454755,1.1950588025396083,0.0335562980088788,1.6258763441009936,0.040766075854594394,1.667958381658381,0.04465946131566628,1.6634687869277562,0.04443724151887278
-0.36553948832035593,1.65398988850447,1.1955884849953697,0.03349081917019106,1.62863698853637,0.04057225021723912,1.6651188880780625,0.044826471673577686,1.6596907129377534,0.04457985978266251
-0.3650166852057842,1.6551739462426858,1.1972988949460386,0.033519787290098725,1.6313083386631801,0.04036962882518352,1.6616197695621426,0.044960646055906814,1.6557495734903054,0.04474257557787644
-0.3644938820912124,1.6563605505557961,1.2001479807175912,0.03363068080682656,1.633697119927083,0.04016479109203332,1.6574993208388926,0.04504743996617765,1.6516958244932247,0.044909895223326245
-0.3639710789766407,1.657549710585185,1.204057339473587,0.033802963735925326,1.6356412458273375,0.03997026889049651,1.6528292505186544,0.04507559393629385,1.6475800974264019,0.04506609502023956
-0.36344827586206896,1.6587414355182437,1.208916620946499,0.034011302392933755,1.6370074330281006,0.039802189814082505,1.6477146880837537,0.04503833086358537,1.6434590183236608,0.0451972749925024
-0.3629254727474972,1.6599357345886667,1.21459231411752,0.034229257557294474,1.6377065000360957,0.03967787271778609,1.6422868286928618,0.04493397759693585,1.6393889170294338,0.04529224404808071
-0.36240266963292544,1.6611326170767546,1.220931663370477,0.03443282508358076,1.6376776802041741,0.03961276169563722,1.6366920541019192,0.044765380695131717,1.6354172864809249,0.045343317669149216
-0.3618798665183537,1.6623320923097162,1.2277759845758496,0.03460280685116462,1.636901993789564,0.03961850973497606,1.6310916929998875,0.04453915539371369,1.6315990364018567,0.04534592710539803
-0.361357063403782,1.663534169661973,1.234962840037417,0.03472556100085189,1.6353860961693483,0.03970160494235779,1.6256559819173413,0.04426487716954399,1.62799073502506,0.045299479156155786
-0.36083426028921023,1.6647388585554679,1.2423391740916843,0.034794668680053396,1.6331569647851047,0.03986188943507037,1.6205409118622154,0.04395420201261016,1.6246482088640724,0.04520763056939714
-0.36031145717463847,1.6659461684599748,1.2497580475422712,0.034810690201094265,1.630252565289793,0.040092724369372,1.6158961379031602,0.04362044330385583,1.6216208523963058,0.04507854217799954
-0.3597886540600667,1.667156108893412,1.257093060504176,0.034780373390185464,1.6267198290206708,0.040381806497259386,1.6118456632277236,0.04327850835841879,1.6189592808842248,0.044924522109185794
-0.35926585094549496,1.6683686894221554,1.2642302926646745,0.03471517108790025,1.6226079370200746,0.04071214067206659,1.608482760346814,0.042944610759752165,1.616707487638508,0.04476204652934561
-0.35874304783092326,1.6695839196613596,1.2710692521624156,0.03463021007430381,1.6179631376194106,0.04106362574382948,1.6058654447698806,0.04263587212970256,1.614893074554849,0.044609165665065356
-0.3582202447163515,1.6708018092752746,1.2775294408047086,0.03454172336274263,1.6128322594220823,0.0414145747341365,1.604011678275313,0.042369231778816525,1.6135339585256043,0.04448372363203906
-0.35769744160177974,1.6720223679775703,1.2835521454039,0.034465267395697614,1.6072715682310759,0.04174318084249204,1.602899576332731,0.042160094575103196,1.6126289029666552,0.04439997605688703
-0.357174638487208,1.6732456055316622,1.289092208335474,0.03441358204668599,1.6013364298388584,0.04202928235619379,1.6024698123976513,0.042021129851986624,1.6121617482904287,0.04436595264950208
-0.35665183537263623,1.6744715317510384,1.2941156071356172,0.03439466583174395,1.5950967619778043,0.0422558202311523,1.60262996240127,0.04195960876268329,1.6120938464994856,0.04438210405761445
-0.3561290322580645,1.675700156499591,1.2985974094570885,0.034410986691835045,1.5886348758224393,0.04241008829060334,1.6032663609753728,0.04197718785071123,1.6123710620861127,0.04444105347210555
-0.35560622914349277,1.6769314896919494,1.302526733086833,0.0344590030722366,1.5820529786161743,0.04248368297302444,1.604246038460065,0.04206871159214502,1.612929560098262,0.044529009725318786
-0.355083426028921,1.678165541293816,1.3058944883190011,0.03453041393153268,1.5754634373601089,0.04247451158252974,1.6054365947263578,0.04222285503599067,1.6136949568040726,0.04462896545327985
-0.35456062291434925,1.6794023213223046,1.308699731677319,0.03461304796161512,1.5689976585720644,0.04238665119587476,1.6067099623488341,0.042423349962736265,1.6145923322320659,0.04472392253450752
-0.3540378197997775,1.6806418398462832,1.3109504649086974,0.03469255151674105,1.5627978780711573,0.042230136221939246,1.6079595864856366,0.0426510381019983,1.615558084547681,0.044800136587302405
-0.3535150166852058,1.6818841069867174,1.3126537651183445,0.03475396351877272,1.5570045473891359,0.04202085957322531,1.6090963089549923,0.04288583301627207,1.6165310210255752,0.04484883811374517
-0.35299221357063404,1.6831291329170173,1.3138259518323958,0.03478359913726587,1.5517533689402314,0.04177930733645095,1.6100636260669328,0.04310809663173684,1.6174758514652083,0.044867219731012396
-0.3524694104560623,1.6843769278633873,1.3144829820111597,0.03477038638502938,1.5471630834749264,0.04152923134810444,1.6108342289242132,0.043300526808637795,1.6183664484856677,0.04485681689445539
-0.3519466073414905,1.6856275021051805,1.3146493810900424,0.03470703688744735,1.543320657178974,0.04129496605460154,1.6114110286711891,0.04344802109731172,1.6192053062158416,0.044821638315093844
-0.35142380422691877,1.6868808659752523,1.3143567386031547,0.034590936492920575,1.540288092662566,0.041098341387284985,1.6118243038698992,0.04353835880625058,1.6200084157314405,0.044764794995838984
-0.35090100111234707,1.6881370298603195,1.3136403127420075,0.03442450219930444,1.538089507806188,0.04095626307992447,1.6121229267153698,0.04356189635643596,1.620805804304276,0.04468641084606276
-0.3503781979977753,1.6893960042013232,1.312541888490462,0.0342158400072263,1.5367123201273032,0.04087836636480084,1.6123716964062569,0.04351213643139414,1.621637252327581,0.044582172418952695
-0.34985539488320355,1.6906577994937917,1.3111111752741613,0.03397835578607217,1.5361013000457042,0.040865408880101206,1.612646704583813,0.04338581497563493,1.6225457324085188,0.04444322207898824
-0.3493325917686318,1.6919224262882084,1.30940087792767,0.033730148410149034,1.536177942918131,0.04090960860656084,1.613021384758911,0.04318376421245975,1.6235772208701444,0.044258494907029974
-0.34880978865406004,1.693189895190383,1.3074673413716291,0.033492134173148676,1.5368335770975465,0.040995147423627046,1.6135776687153633,0.04291195618117955,1.624773331216098,0.044017837887095304
-0.3482869855394883,1.6944602168618237,1.305361160153223,0.03328616394805276,1.5379487218526566,0.04110156890694246,1.6143875092287512,0.04258265222993145,1.6261682732407026,0.0437157898076736
-0.3477641824249166,1.6957334020201154,1.3031324173078984,0.033131914824731594,1.5393973469959787,0.041205557939578134,1.615520361298794,0.04221437892191986,1.6277976885943706,0.04335467457530465
-0.3472413793103448,1.6970094614392988,1.3008223555035843,0.03304370212218126,1.5410604017125584,0.04128526594677715,1.6170431294338878,0.04183146182496514,1.6296976548023205,0.04294627240603774
-0.34671857619577306,1.6982884059502525,1.2984662286720245,0.03302805296566886,1.5428350296262587,0.04132239716501506,1.6190140542958373,0.041462481570723374,1.6318945767899447,0.04251226034629331
-0.3461957730812013,1.6995702464410811,1.2960814363522055,0.03308218882722823,1.5446459518111042,0.041304648854258615,1.621482282072754,0.04113728161026495,1.634417762224325,0.042081833371211644
-0.34567296996662955,1.7008549938575024,1.2936726628636208,0.03319389888894367,1.5464493552468659,0.04122690353537207,1.6244898085468444,0.04088318896339212,1.6373015437511182,0.04168832082564442
-0.34515016685205785,1.702142659203241,1.2912331015277818,0.033343273648338646,1.5482375571263816,0.04109127088114424,1.6280650439776294,0.04072119459229103,1.6405794743830049,0.041364250964746926
-0.3446273637374861,1.7034332535404246,1.2887444231142136,0.03350561603444934,1.5500419143800555,0.040906843808417026,1.6322252418724161,0.04066269154263743,1.644288439656115,0.041136404147279086
-0.34410456062291433,1.7047267879899821,1.2861743024590468,0.03365497974873826,1.5519247354254857,0.04068782571157115,1.6369677274524919,0.04070726542779538,1.64845540978551,0.04102158843315943
-0.3435817575083426,1.706023273732047,1.2834916745446363,0.0337677574716565,1.5539836099582625,0.040452017763005346,1.6422702222857226,0.04084343633299458,1.6531054890351025,0.04102483329763245
-0.3430589543937708,1.7073227220063618,1.2806578577795626,0.03382591919844944,1.556335093253676,0.04021764174340017,1.6480867764405176,0.041050747121553724,1.6582553679490897,0.041138695087578926
-0.3425361512791991,1.7086251441126896,1.2776430795006826,0.033819165516658194,1.5591097278141843,0.040001962547240595,1.6543580245303697,0.0413030525070872,1.6639047746393683,0.04134594267049196
-0.34201334816462736,1.7099305514112244,1.2744236247603622,0.03374616235952101,1.5624437914239595,0.039818778474061,1.6609979076284,0.041572778491267726,1.6700261845717903,0.04162217285335925
-0.3414905450500556,1.7112389553230092,1.2709945992276508,0.0336148376307999,1.5664598037721618,0.039677712767305605,1.6679061427356385,0.04183394547388254,1.6765770766890613,0.04193942020175928
-0.34096774193548385,1.712550367330354,1.2673663036441811,0.033441773796745046,1.5712654221280542,0.039583894533972236,1.6749713368721906,0.04206501073898569,1.6834858231590115,0.04226969432624086
-0.3404449388209121,1.7138647989772604,1.2635687099497417,0.033249607155041855,1.576937186856574,0.03953829646246716,1.6820776380427984,0.04225043580368818,1.6906642939701269,0.04258724884641146
-0.3399221357063404,1.7151822618698473,1.259646394965074,0.033064732368452775,1.5835170938761607,0.0395383409899543,1.6891146503584826,0.042381004224129534,1.6979992117932687,0.04286966848564016
-0.33939933259176863,1.7165027676767828,1.2556569274088762,0.03291360747123289,1.5909991983902985,0.039579296470580956,1.695972876770532,0.042453322207841836,1.7053659119030757,0.04309967882028687
-0.3388765294771969,1.7178263281297166,1.251667952239083,0.03281924696122405,1.5993353268730646,0.03965495557813437,1.7025580388130386,0.04246955611693767,1.7126290057946278,0.04326569555906192
-0.3383537263626251,1.7191529550237183,1.2477500608261176,0.03279795233636995,1.6084290150469132,0.03975805627172454,1.7087922912802398,0.04243648846342099,1.7196535325465736,0.04336198052937288
-0.33783092324805336,1.7204826602177197,1.2439705621053698,0.03285719824951681,1.618141345932047,0.039880571152874196,1.7146204182418925,0.04236486858680342,1.7263111504732023,0.04338915335574447
-0.33730812013348166,1.721815455634959,1.240385252639003,0.03299510989126902,1.6282894452257455,0.04001380381137477,1.720011582231107,0.042268066734421135,1.7324919455354324,0.0433545059741262
-0.3367853170189099,1.7231513532634304,1.2370315445265896,0.03320173180608555,1.6386606997103714,0.04014854425200764,1.7249591401359878,0.042161486006750806,1.7381095307806935,0.04327140235492343
-0.33626251390433815,1.7244903651563368,1.2339294575182964,0.033461622412734655,1.6490231291442834,0.04027494518238883,1.7294697139978974,0.04206112045768251,1.7431001414645193,0.04315803995778735
-0.3357397107897664,1.7258325034325468,1.2310861623323803,0.03375739333204861,1.6591326415986805,0.04038375766797828,1.7335730495084958,0.041982257708031816,1.7474302897319758,0.04303591594336126
-0.33521690767519463,1.727177780277054,1.2284849410338365,0.034072723421031945,1.6687395931488562,0.04046583041623587,1.7373151002943705,0.04193739216799482,1.7511036660578982,0.04292748127943021
-0.33469410456062293,1.7285262079414445,1.226096426142883,0.03439472480339047,1.6776204624290392,0.040513912210902336,1.740756183039372,0.04193498663717218,1.7541542913076162,0.04285293483664248
-0.33417130144605117,1.729877798744363,1.223885254708351,0.03471505740989479,1.6855792007972235,0.04052363124484643,1.7439609540633827,0.041978691506754005,1.7566432775012466,0.04282805509748408
-0.3336484983314794,1.7312325650719858,1.2218141433512892,0.03503017465390552,1.6924621268483724,0.04049454016758426,1.746995417282217,0.042067095117079456,1.7586612928725427,0.04286190434582771
-0.33312569521690766,1.7325905193784987,1.2198542366269853,0.03533935983254766,1.6981692069232415,0.04043097835278912,1.7499243534700917,0.042193446167716,1.7603139826380265,0.0429553681396261
-0.3326028921023359,1.7339516741865775,1.2179815262839646,0.035642634341159676,1.7026588489393588,0.04034251298101986,1.7528106420846508,0.042347558625659996,1.7617128407306697,0.043102537130887485
-0.33208008898776414,1.7353160420878713,1.216187318170191,0.03593868716423082,1.7059562139653257,0.0402444474606861,1.7557047031713084,0.042517520921227916,1.7629784177608765,0.0432914695089385
-0.33155728587319244,1.7366836357434943,1.2144726860781492,0.036223137917463434,1.7081506023462172,0.04015612824720782,1.7586466912528882,0.04269195190929528,1.7642238327901274,0.04350778001875774
-0.3310344827586207,1.7380544678845176,1.2128506564440273,0.03648748684612429,1.7093859850907223,0.04009929686677143,1.7616570496468484,0.04286233545531361,1.7655470738252386,0.043737017688839114
-0.33051167964404893,1.7394285513124679,1.2113450598430644,0.03671987148044675,1.7098449179719304,0.04009516899696061,1.7647372919850208,0.04302373765724217,1.767027448041934,0.04396718349436198
-0.32998887652947717,1.740805898899829,1.2099789726561563,0.03690651136958736,1.7097517304267384,0.0401611527263123,1.7678657514604985,0.04317586561049139,1.768723715217047,0.04419058350065114
-0.3294660734149054,1.742186523590548,1.2087763845059118,0.03703385896874543,1.7093339699679737,0.040306548840631944,1.7710004837034274,0.043322541954221194,1.7706593371159518,0.04440438663200376
-0.3289432703003337,1.7435704384005473,1.207753123436307,0.037091114679631165,1.7088158023109399,0.040530466596920216,1.774078866188109,0.0434696342156228,1.7728375178466111,0.044608562803084804
-0.32842046718576196,1.7449576564182392,1.2069180833682143,0.037071973061917785,1.7083964040215256,0.0408208805995833,1.7770272774411997,0.043622164191474896,1.7752365529606708,0.044803452922326445
-0.3278976640711902,1.7463481908050453,1.2062713836343002,0.036976009865892515,1.7082360874238134,0.04115568554856752,1.779756287266221,0.043781952704515945,1.7778129477103857,0.044988232675322766
-0.32737486095661844,1.7477420547959226,1.2058028328709007,0.03680906124569069,1.708449415895938,0.041505381925580745,1.7821816119568878,0.04394535746473008,1.7805034930688435,0.045158254379571786
-0.3268520578420467,1.7491392616998904,1.2055003757310765,0.03658233003424185,1.7090924404819356,0.04183763018509197,1.784221012304577,0.04410213095442193,1.783238412057248,0.0453047475296823
-0.326329254727475,1.7505398249005668,1.2053416543957614,0.03631116612031889,1.7101559824660417,0.04212230688847879,1.785809961054018,0.044237147756129365,1.7859427679311288,0.045416049001174304
-0.3258064516129032,1.7519437578567039,1.2053093088380458,0.03601391724675162,1.711580574520727,0.042335214018391035,1.7869072538936455,0.044333158340818316,1.7885426346906987,0.045480036416949636
-0.32528364849833147,1.7533510741027338,1.2053929813977888,0.03571002461600338,1.7132557761542713,0.04246241696720246,1.7875036667607438,0.044374743916480455,1.7909702475924072,0.045487340703431446
-0.3247608453837597,1.754761787249315,1.2055808215290595,0.03541831049502273,1.7150367932550614,0.04250083284473375,1.7876206007776463,0.04435266463383779,1.7931769095590555,0.04543436854816678
-0.32423804226918795,1.7561759109838853,1.2058734567361562,0.03515569948001264,1.716747602197272,0.04245859284147131,1.7873205526085072,0.04426645928023021,1.7951300472915692,0.04532431078151949
-0.32371523915461625,1.7575934590712212,1.2062749678388618,0.034935615371114837,1.718205152838608,0.04235266050311883,1.7866927686484468,0.0441256840369142,1.7968133113552927,0.045168629342861526
-0.3231924360400445,1.7590144453539982,1.2067964619495122,0.034767210600250335,1.719229021315675,0.042206094944659524,1.7858612115798709,0.04394953636506698,1.7982319239098126,0.044984524591110284
-0.32266963292547274,1.7604388837533607,1.2074496805134873,0.0346540132106729,1.7196490456752773,0.042043837180032774,1.7849636400980913,0.04376296506257273,1.799415233128151,0.044793215952553186
-0.322146829810901,1.761866788269493,1.2082443099697833,0.03459423698615836,1.7193175485107426,0.04188863277617221,1.7841500032458892,0.04359337097679454,1.8004017089869144,0.04461574701005032
-0.3216240266963292,1.7632981729821988,1.2091886094168185,0.034580937956752336,1.718123136842352,0.04175731958509307,1.7835602256228598,0.04346506358692221,1.801247427937618,0.0444697236383394
-0.3211012235817575,1.7647330520514837,1.2102817959761574,0.03460265537594051,1.7159998499258753,0.04166002396487728,1.783320571764806,0.04339525252422545,1.8020187699945234,0.04436711179886964
-0.32057842046718577,1.766171439718143,1.2115055913052715,0.03464585659396254,1.7129237296404096,0.041598254110758695,1.7835252060394444,0.043391638867214304,1.8027767111671118,0.044312455970471946
-0.320055617352614,1.7676133503043563,1.21283335071098,0.034696166321809475,1.7089229794085796,0.04156632884200481,1.7842322458081477,0.04345176745861724,1.8035829724615338,0.044303317688857764
-0.31953281423804225,1.7690587982142854,1.214221643370895,0.03474038203459526,1.7040716827957298,0.04155346460046287,1.7854534303252847,0.04356439185461661,1.8044847189477524,0.04433131909693205
-0.3190100111234705,1.77050779793468,1.2156126634270346,0.034768003552428865,1.6984943154628624,0.041545915398473035,1.7871584914291354,0.04371254407088553,1.8055172969576465,0.04438476064364073
-0.31848720800889874,1.771960364035485,1.2169412484829412,0.03477142769056231,1.6923603643921992,0.04153088261785552,1.789272682034089,0.043877281131147666,1.806686382932639,0.0444510846290219
-0.31796440489432704,1.77341651117046,1.2181329651051767,0.034746930246729056,1.6858819310561302,0.041497972953178745,1.7916830123132719,0.04404008246753913,1.8079764281585289,0.04451828302199868
-0.3174416017797553,1.7748762540777958,1.2191086942396594,0.03469410795163605,1.679291062042297,0.04144238823924812,1.7942492894272595,0.04418590249035604,1.809346191275971,0.044577004238660685
-0.3169187986651835,1.7763396075807436,1.2197976296723807,0.034615005879819756,1.6728368427884333,0.041365328485765164,1.7968166896577225,0.04430399009073068,1.8107311113797926,0.04462147687341426
-0.31639599555061176,1.7778065865882464,1.220133865139498,0.03451391850560148,1.6667659848098366,0.0412739354603826,1.7992215807867118,0.044388584921324095,1.8120533426246834,0.04465041119004637
-0.31587319243604,1.7792772060955768,1.2200722101834365,0.03439669753075778,1.6613154556399636,0.041179895545368314,1.8013217035345466,0.04443868154052804,1.8132257000884104,0.04466626705692906
-0.3153503893214683,1.7807514811849812,1.219584801633829,0.0342696089516733,1.6566979938505946,0.04109756748266475,1.8029914227547457,0.04445775319184456,1.8141570102192275,0.04467422380966787
-0.31482758620689655,1.7822294270263292,1.2186699677638972,0.0341392150835377,1.6530788439599438,0.0410409615043435,1.8041431655715212,0.044452871836761276,1.8147704437328265,0.0446813951882463
-0.3143047830923248,1.7837110588777696,1.2173535333197276,0.03401211145167202,1.6505817872055208,0.04102099499547498,1.8047239451291777,0.04443414794867342,1.8150034531780175,0.044695693361695564
-0.31378197997775303,1.785196392086391,1.2156834282865978,0.03389367474368098,1.6492800058287151,0.04104347673458437,1.8047235933358183,0.044413605380964595,1.8148101685177118,0.044724500547104126
-0.3132591768631813,1.7866854420888907,1.2137229149042197,0.03378778361220351,1.649191932587695,0.04110890370554182,1.8041640060195276,0.044404816802281165,1.8141703462561993,0.044774365837456837
-0.3127363737486096,1.7881782244122473,1.2115564828966605,0.03369698690163065,1.6502855932290068,0.04121329009659932,1.8030959399736768,0.044422255574097284,1.8130864770927648,0.044850972107866115
-0.3122135706340378,1.7896747546744027,1.2092774591842004,0.033621633074507135,1.6524882775202059,0.04134983610702936,1.801588674288129,0.044479275328061715,1.8115836630526136,0.04495908135804144
-0.31169076751946606,1.7911750485849451,1.2069709881776194,0.033560991781707426,1.6556896157909062,0.04151127635123698,1.7997145522413631,0.044587078280254114,1.8097045891644397,0.04510209692201562
-0.3111679644048943,1.7926791219458058,1.2047119108471562,0.03351309023140956,1.659748918075054,0.04169151783962827,1.7975386625142467,0.04475281709692398,1.8074911187677098,0.045282231295815635
-0.31064516129032255,1.794186990651954,1.2025589980495295,0.03347552002043277,1.6645167184559564,0.04188644163417078,1.7951093028787006,0.044978306262988224,1.8049963422206539,0.04549927837212861
-0.31012235817575085,1.7956986706921054,1.2005495891632294,0.03344586483757494,1.669830996503213,0.04209318063820387,1.7924563821336843,0.04525867355034892,1.8022680680499699,0.04575003124510974
-0.3095995550611791,1.7972141781494335,1.198699230838853,0.033422185298166984,1.6755224126841706,0.042309782906228104,1.789589459368124,0.04558167033572921,1.7993512297018173,0.04602721904081308
-0.30907675194660733,1.7987335292022866,1.196997133120228,0.03340284060243839,1.6814231709463545,0.04253423587063293,1.7864945355934347,0.0459286979052601,1.7962815666657017,0.04631869668187539
-0.3085539488320356,1.800256740124916,1.195420906696021,0.03338630318767823,1.6873684075827458,0.042763928751761805,1.7831539515399675,0.04627641060286835,1.7931032786263992,0.046608373723107124
-0.3080311457174638,1.8017838272882063,1.1939277551120886,0.03337102297751275,1.693200458342954,0.04299549758509509,1.779552399867313,0.046598901335084104,1.7898521529484943,0.04687755321825531
-0.3075083426028921,1.803314807160414,1.1924773600513288,0.033354334989602975,1.6987605121179397,0.04322616048164192,1.775690480942487,0.04687117161033609,1.7865762749540186,0.04710684270153044
-0.30698553948832036,1.8048496963079148,1.1910319820939692,0.0333329171167939,1.7039024938527516,0.04345502338141212,1.7716004435035837,0.047071079266620394,1.7833349361384,0.04727835340857295
-0.3064627363737486,1.8063885113959566,1.1895687537221353,0.033303050239261826,1.7084858410857973,0.043684125313045746,1.7673475034440775,0.047181277256819976,1.7802088369802864,0.04737742901898404
-0.30593993325917684,1.807931269189417,1.1880846177536324,0.0332613625000944,1.7123844128841488,0.043917827746725605,1.763048431244202,0.04719052704381929,1.7772949563450653,0.04739369914757817
-0.3054171301446051,1.8094779865535742,1.1865980226519721,0.03320569783524229,1.7154873162692172,0.044161881464677324,1.7588653607570885,0.04709415398286825,1.7747103993731108,0.04732214690437317
-0.3048943270300334,1.8110286804548774,1.18515394267189,0.03313599206979134,1.7177075902847445,0.04442134978755213,1.7549995266166505,0.046894050731686225,1.7725841277469097,0.04716354158783142
-0.30437152391546163,1.8125833679617325,1.183810419590554,0.033055450391778575,1.7189851680451,0.04469797411090004,1.7516811177697695,0.0465983179017856,1.7710565142292243,0.04692387750624169
-0.30384872080088987,1.8141420662452874,1.182638526089232,0.03296982418106015,1.7192956166094349,0.04498765847858859,1.7491519143480332,0.04622149306889377,1.7702630953489245,0.04661393611530499
-0.3033259176863181,1.815704792580231,1.1817068042481638,0.032887672699473944,1.7186569098291322,0.045280614195010914,1.7476459967228117,0.045783429641774315,1.7703248456792755,0.04624924975592727
-0.30280311457174636,1.8172715643455963,1.1810782408966576,0.0328184557298979,1.7171265086866094,0.045560655393284924,1.7473715216852084,0.04530937821738307,1.771353596573371,0.04584984029648795
-0.3022803114571746,1.8188423990255727,1.180793012617669,0.032770998956235836,1.7147978096950043,0.04580765062905127,1.7484900985223495,0.04482929584554364,1.7734337597230714,0.04543870813864658
-0.3017575083426029,1.820417314210325,1.1808577102948772,0.03275221235995862,1.711815350068495,0.046000967699322354,1.7511131801430424,0.0443757618157067,1.7766127727825096,0.045040905545147225
-0.30123470522803114,1.8219963275968207,1.1812412320650099,0.032765742775030436,1.7083539565507597,0.046122165877341824,1.7552823163046845,0.04398109251565822,1.7809064729436868,0.04468123863489956
-0.3007119021134594,1.8235794569896657,1.181881325455883,0.03281123512357572,1.7046149607912802,0.0461586972217048,1.7609663723212854,0.04367429994175721,1.786293751882677,0.04438151295850893
-0.3001890989988876,1.825166720301947,1.1826758313736825,0.03288487407523511,1.700816662994696,0.04610610980835101,1.768069455956473,0.043477010991183375,1.7927201863041349,0.04415844142260564
-0.29966629588431587,1.8267581355560845,1.1835000659173398,0.032979411748093095,1.697173525832075,0.04596864119829679,1.7764443449594354,0.043400883721845696,1.8000943967409166,0.04402137566570592
-0.29914349276974417,1.8283537208846896,1.1842092924150585,0.03308594714265666,1.6938922150719158,0.04575975779758484,1.7858951241025212,0.0434450113817926,1.808300277178904,0.043971386942038976
-0.2986206896551724,1.829953494531434,1.184656480930604,0.03319508190355604,1.6911570921065255,0.0455007004142532,1.7961983704657742,0.04359677002488612,1.8171968288792986,0.044001985578511524
-0.29809788654060065,1.8315574748519245,1.1847058387713876,0.03329786973728238,1.6891041632721224,0.04521827332674849,1.8071125964910686,0.04383418009259576,1.8266208104758774,0.044100604598960924
-0.2975750834260289,1.8331656803145902,1.18425004847656,0.03338673127668234,1.6878237314999474,0.04494185502370176,1.818394990732689,0.04412962528567029,1.836403256405401,0.0442508647390403
-0.29705228031145714,1.8347781295015717,1.183211812232914,0.033455752178168686,1.6873544423595968,0.04469943595921076,1.8298144621359533,0.04445373062201515,1.8463681421758358,0.04443469114275968
-0.29652947719688544,1.8363948411096258,1.181560070336195,0.03350105192012248,1.6876622201259668,0.044513694703244136,1.8411584913575523,0.04477911406363371,1.856334290357148,0.04463536928939588
-0.2960066740823137,1.838015833951036,1.1793035281933952,0.03352058011678105,1.688658968086873,0.04439877511730942,1.8522362542330737,0.04508319936775207,1.866123188623965,0.044837712855571095
-0.2954838709677419,1.83964112695453,1.1764960313089015,0.03351449869795435,1.690206643327842,0.0443577612915565,1.862876990605342,0.045349339372109124,1.8755730807817315,0.045029182729613475
-0.29496106785317017,1.84127073916621,1.17323054284882,0.033485728175745494,1.692125477930385,0.04438275577151937,1.8729322354312303,0.04556640073276955,1.884533091839761,0.045199820446026585
-0.2944382647385984,1.8429046897504888,1.1696258194361389,0.03343910441361009,1.6942123205407595,0.0444565292658417,1.8822747199710947,0.04572884167890819,1.8928721841129201,0.045341594865137606
-0.2939154616240267,1.844542997991037,1.1658174733061515,0.033382117485306236,1.6962574360864149,0.04455667057499466,1.8907829252863515,0.04583514915676896,1.9004843190511826,0.045448235064926894
-0.29339265850945495,1.8461856832917392,1.161946219043086,0.03332448651895319,1.698066523413583,0.044659376151330775,1.898349726278027,0.045886708439080076,1.9072840889020934,0.04551528003671959
-0.2928698553948832,1.8478327651776587,1.1581512553540607,0.03327713547290195,1.699481511501147,0.044744865559534094,1.9048784184015872,0.04588694108315998,1.913207805303078,0.045540297926309294
-0.29234705228031144,1.8494842632960116,1.154556098407918,0.03325116868874916,1.7003924572890714,0.04480006991465121,1.9102804422518014,0.04584139451049021,1.9182198214289479,0.04552375595586685
-0.2918242491657397,1.8511401974171529,1.1512603772613832,0.03325619642279878,1.700751445241263,0.04482059799374022,1.9144799068122074,0.04575711647041714,1.9223087127853262,0.04546957074583533
-0.291301446051168,1.8528005874355686,1.1483512353405991,0.03329819771362579,1.7005748208428253,0.0448100680659797,1.9174191652970929,0.045642292202786185,1.9254750234145126,0.04538524725479694
-0.2907786429365962,1.8544654533708815,1.1458876633273634,0.033377913791478385,1.6999469548228865,0.044777485144367996,1.919054933136304,0.04550644146112648,1.9277328554712114,0.04528051789825994
-0.29025583982202446,1.856134815368863,1.1439118897860576,0.033489629890289925,1.6990058867316256,0.04473401829947669,1.9193720311733538,0.045358414077675095,1.9291112536753527,0.045166685538099244
-0.2897330367074527,1.8578086937024592,1.1424479859141938,0.033621229848137126,1.6979190593291003,0.044688539848875955,1.9183921490343254,0.045205784722209374,1.9296483663743682,0.04505447435201746
-0.28921023359288095,1.859487108772822,1.141508698552031,0.03375505673402633,1.6968760416908784,0.04464452152292154,1.916163706041338,0.04505404132402653,1.9293857115369997,0.04495197151984082
-0.28868743047830925,1.861170081110356,1.141104384596371,0.033870305425404985,1.6960651748788251,0.04459876704320353,1.9127784053471741,0.04490532188596547,1.928377681947007,0.044862818279719455
-0.2881646273637375,1.862857631375773,1.14124075055508,0.03394629160022873,1.6956426748181832,0.0445417186632762,1.908361172277069,0.044758094499666064,1.9266812189171036,0.04478502517332143
-0.28764182424916573,1.8645497803611562,1.1419164607153987,0.033965947569909644,1.6957179717878856,0.04445962855644483,1.9030680972675558,0.04460811010071876,1.9243559810235198,0.04471126648432337
-0.287119021134594,1.866246548991036,1.1431264667180017,0.03391902624528675,1.6963390773281604,0.04433850623277637,1.897072491602726,0.04444902740838422,1.921466486429625,0.04462967709329776
-0.2865962180200222,1.8679479583234786,1.144858293202161,0.03380503342361786,1.6974820397627108,0.044167386994047125,1.890564205220344,0.04427381978453221,1.9180863941459598,0.04452622188831279
-0.28607341490545046,1.8696540295511812,1.147088552622529,0.03363396632269164,1.6990501019835837,0.04394212240157042,1.8837347810259868,0.044075539426509,1.9142837036650944,0.04438721422284763
-0.28555061179087876,1.8713647840025827,1.1497758868851178,0.03342605562039863,1.7008838816163185,0.04366691798395978,1.87675963801642,0.04384895177916351,1.9101270049283874,0.04420162632898469
-0.285027808676307,1.873080243142983,1.152856513966359,0.03320962592255729,1.7027782557184468,0.04335464573197162,1.869792147072228,0.04359086234679525,1.905683764062881,0.043963218667289757
-0.28450500556173525,1.874800428575673,1.1562427389060232,0.03301699575160542,1.704491207253642,0.04302554478134933,1.8629524830202009,0.04330016251544845,1.901012688408294,0.0436723693927264
-0.2839822024471635,1.8765253620430802,1.1598212793576448,0.03287944178382309,1.7057767453822812,0.042703547193053054,1.8563171120058342,0.042978934541488927,1.8961622507194944,0.043336657911157046
-0.28345939933259173,1.8782550654279186,1.163462746244935,0.03282189842884001,1.7063973746318315,0.04241296063622959,1.849921182246034,0.04263140352429737,1.8911710763851637,0.042970320929562746
-0.28293659621802003,1.8799895607543595,1.1670195041432356,0.03285791822741017,1.7061589629742582,0.04217413421728639,1.843762445754547,0.04226442952361847,1.8860669387980018,0.04259307230071496
-0.2824137931034483,1.8817288701892045,1.17034222277803,0.032986888790681526,1.704911606563531,0.04199992404723407,1.8378030236024843,0.04188745763355353,1.88086835264317,0.042228075526901755
-0.2818909899888765,1.8834730160430806,1.1732902906408376,0.03319378950694142,1.7025678086889398,0.04189362371011933,1.8319837872772622,0.041512335491881026,1.875592134889877,0.041899845699408356
-0.28136818687430476,1.8852220207716366,1.1757396033264533,0.033451767316880314,1.699105610666961,0.04184892776289837,1.8262325696924415,0.041152843049784754,1.870258322035407,0.0416303695860251
-0.280845383759733,1.8869759069767622,1.1776023644768472,0.033726931110604506,1.6945638152905864,0.04185134792461487,1.8204912081932374,0.04082389729503488,1.8648966243654281,0.04143702857383323
-0.2803225806451613,1.888734697407811,1.1788299104316746,0.03398381182222689,1.6890315870329338,0.04188164039885526,1.814715608541556,0.040541105222694364,1.8595436857963594,0.041329198538807635
-0.27979977753058954,1.890498414962843,1.1794296709134207,0.03419159619776706,1.6826402667552498,0.04191878052339766,1.808898063532432,0.040319460759669495,1.8542613690613754,0.041307879517600885
-0.2792769744160178,1.8922670826898746,1.179453852008507,0.0343284885774678,1.6755482872805016,0.04194402430221793,1.8030672620916273,0.04017156457542481,1.8491270882902695,0.041365763998967915
-0.27875417130144603,1.894040723788144,1.1790018560629192,0.03438504321508448,1.6679210675356322,0.041942960644547354,1.797286523483912,0.04010636899609971,1.8442387874491903,0.041490071676089715
-0.2782313681868743,1.8958193616093906,1.1782110921021844,0.03436609877173981,1.6599170081302168,0.04190656427181389,1.7916691924523567,0.04012827060813552,1.8397026116676736,0.041665673329397135
-0.27770856507230257,1.8976030196591434,1.1772444788941268,0.03428962637257042,1.651688552365256,0.04183221018681599,1.7863553095290747,0.04023715658210699,1.8356403627958797,0.041878848562019295
-0.2771857619577308,1.8993917215980287,1.1762760246939172,0.034184954849357706,1.6433602422099467,0.04172197539758639,1.7815144794322748,0.040428646944919225,1.8321692899637165,0.042119828014615786
-0.27666295884315906,1.9011854912430874,1.1754681631432506,0.034088520173260674,1.635032895802895,0.041581161826977284,1.7773202794834622,0.04069580267193699,1.829396977104382,0.042385039733012615
-0.2761401557285873,1.9029843525691061,1.1749526755937063,0.03403815763149033,1.626783641689907,0.04141712667219282,1.7739411917621979,0.04103016628066555,1.8274092612270123,0.0426761202368547
-0.27561735261401554,1.904788329709964,1.174827333636325,0.034066514118522684,1.61867560521764,0.04123685184463979,1.771536657482136,0.041423679226415065,1.8262651118452717,0.04299819948753079
-0.27509454949944384,1.9065974469599911,1.1751303503630144,0.034195430439625064,1.6107617666016274,0.041046235804480496,1.7702270351190834,0.041869298348843315,1.8259836693484768,0.043357146617292175
-0.2745717463848721,1.9084117287753462,1.1758409867573572,0.03443162893370586,1.6030919789031808,0.040849871407217415,1.7700997733658754,0.042360650285195395,1.8265490713270363,0.043755584226079426
-0.2740489432703003,1.9102311997754002,1.1768783256705773,0.03476558061964319,1.595721799887646,0.04065068127486,1.7711902270797093,0.042890845850360806,1.8279157640335328,0.04419136670126734
-0.27352614015572857,1.9120558847441436,1.1781098327115564,0.03517332665864149,1.588716370178708,0.04045116227836077,1.7734836414523583,0.0434509541161645,1.830003388438913,0.044656248166096056
-0.2730033370411568,1.913885808631602,1.1793590804244773,0.035620534549603,1.582157584707939,0.04025409010043258,1.776919927148789,0.0440288727083558,1.8327044423317909,0.04513706917508498
-0.2724805339265851,1.91572099655527,1.1804170374077119,0.03606876541566427,1.576140439858711,0.04006365256423536,1.7813900196471866,0.044608853253914914,1.8359020409863567,0.045616773123421064
-0.27195773081201335,1.9175614738015594,1.1810609283166729,0.03648037430409495,1.5707687247096982,0.03988642766725096,1.7867492558387925,0.04517181996384208,1.8394674152391326,0.046077911795506514
-0.2714349276974416,1.9194072658272614,1.1810788507064875,0.03682320873569547,1.5661530029586643,0.039731177069724594,1.7928178069241179,0.04569668078951466,1.8432815695660039,0.046504508291648275
-0.27091212458286984,1.9212583982610265,1.180279375611545,0.037073843159442676,1.562400975331854,0.03960897749273525,1.7994016817773228,0.04616258445875991,1.8472406965368016,0.04688284330814686
-0.2703893214682981,1.9231148969048584,1.1785081056059212,0.03721896748220334,1.5596092641200834,0.03953265900966821,1.8063007625385519,0.046551127761779575,1.8512593479020354,0.04720386403619892
-0.2698665183537263,1.9249767877356256,1.1756588289465075,0.03725498584222958,1.5578568383334603,0.03951532597055095,1.813317373345892,0.04684807267738886,1.855283057907492,0.04746234627971756
-0.2693437152391546,1.926844096906587,1.1716864263197106,0.037186737774345904,1.5571939467727371,0.03956814078563754,1.8202677182564233,0.047045499167321925,1.8592812945925452,0.047656775224176204
-0.26882091212458287,1.9287168507489356,1.166596255033664,0.03702604236620091,1.5576453433151412,0.03970027682502521,1.8269957676968929,0.04714204602727103,1.8632418441539231,0.04778984033379784
-0.2682981090100111,1.9305950757733565,1.1604518946894657,0.03678925786292373,1.5592016606842372,0.03991584407060513,1.833371056163417,0.047143341437459504,1.8671828143588274,0.04786716525420633
-0.26777530589543935,1.932478798671605,1.1533781591707022,0.03649532227187351,1.561820770837509,0.04021393679739613,1.8392928640538129,0.04706131656718889,1.8711288540801256,0.047896615783136
-0.2672525027808676,1.9343680463180992,1.1455383116885536,0.03616341563582029,1.5654399854394476,0.040588706211233165,1.8446926846349319,0.04691280638982806,1.8751158792601885,0.047888115795040646
-0.2667296996662959,1.9362628457715287,1.1371371443016955,0.035811360277139825,1.5699650415916375,0.04103006573586735,1.8495289120318814,0.046717579627136706,1.8791790091092992,0.04785242098563946
-0.26620689655172414,1.9381632242764861,1.1284030157697618,0.03545441297835712,1.5752942582946854,0.041524136176337025,1.8537852218021378,0.0464966396898489,1.8833407252695307,0.04780004556428714
-0.2656840934371524,1.9400692092651073,1.1195752152240812,0.03510433257042521,1.5813038956456211,0.04205409596896058,1.8574487283623766,0.04626964999912927,1.8876048850776264,0.04774047428416688
-0.2651612903225806,1.9419808283587394,1.1109034292956055,0.03476881537083587,1.5878715623837387,0.04260071857647271,1.8605257552577068,0.04605313460701873,1.8919594141316998,0.047680742019499775
-0.26463848720800887,1.9438981093696186,1.1026314015628451,0.034451816257888,1.594881447453911,0.04314297473751921,1.8630255506217774,0.04585880610348311,1.8963730904330236,0.04762505319727814
-0.26411568409343716,1.9458210803025713,1.094985821972288,0.0341539605127801,1.6022222431715964,0.043658762717616546,1.86495905431589,0.0456924641394095,1.9007852352145826,0.04757431526016083
-0.2635928809788654,1.9477497693567316,1.0881696842819037,0.03387385996110188,1.6097832117720523,0.04412567609153159,1.8663312838028445,0.04555433179695088,1.9051049661768908,0.04752603642655989
-0.26307007786429365,1.9496842049272793,1.082349369668531,0.03360939106596174,1.6174609312180035,0.04452235067877338,1.8671394424217331,0.04543937438240563,1.909211029663835,0.047475495825878844
-0.2625472747497219,1.9516244156071936,1.077646593098939,0.03335956093930523,1.6251478692220962,0.04483037443130235,1.8673608815078229,0.045339288437097586,1.9129535033845317,0.04741578729575646
-0.26202447163515014,1.9535704301890293,1.0741292454038218,0.033125931625177046,1.6327182324259604,0.04503637735255125,1.866953689262966,0.045244276582649956,1.9161406270101247,0.047339447067387345
-0.26150166852057843,1.9555222776667123,1.071798979179583,0.03291395910081783,1.6400234739425075,0.04513388873627329,1.865846815139773,0.04514541660114032,1.9185447216273614,0.04723872694875292
-0.2609788654060067,1.9574799872373525,1.0705831258988203,0.032732669320363665,1.64687519928945,0.045124598253726785,1.8639237734206577,0.04503598631171675,1.919893211051207,0.047106791422501
-0.2604560622914349,1.959443588303079,1.0703291556772885,0.03259483911254675,1.6530325582920389,0.04501840630102144,1.86101834031074,0.04491290156235635,1.9198570122754968,0.046938065070004004
-0.25993325917686316,1.9614131104728942,1.0707948035296162,0.0325144245463481,1.6581847195098718,0.044833086544255,1.856900191373496,0.04477643553936519,1.9180510646580486,0.046728955195289634
-0.2594104560622914,1.96338858356455,1.0716446314102837,0.03250453199173667,1.661944530185972,0.04459189628599895,1.8512593534920327,0.04462980373560192,1.9140300297188158,0.04647776187847924
-0.2588876529477197,1.965370037606442,1.07245101957433,0.03257392178176518,1.6638385063747418,0.04432074431226939,1.8436995591142682,0.04447686058460036,1.9072839566897661,0.046184584141273285
-0.25836484983314795,1.9673575028395296,1.0726975302688102,0.032724445945927924,1.6633018180427948,0.044044401452988116,1.8337296531147076,0.04432035471504252,1.897236949365226,0.04585131337575193
-0.2578420467185762,1.969351009719271,1.0717860879289132,0.032948724904685665,1.6596895152919946,0.043782719542348664,1.8207674389232045,0.0441602835537846,1.8832560333914474,0.045480964611714164
-0.25731924360400443,1.9713505889175857,1.0690570877527878,0.03322915107469863,1.652282124412141,0.04354739515184668,1.8041495967913546,0.04399189249376722,1.8646681967716026,0.04507658838959552
-0.2567964404894327,1.973356271324836,1.0638099326765866,0.03353862573623569,1.6403083454714138,0.043339348224320076,1.783155992533786,0.0438052425577991,1.840774490587094,0.044640114059540735
-0.256273637374861,1.9753680880518307,1.0553312637484835,0.03384194679893637,1.6229835720237589,0.04314823614736295,1.7570294480521473,0.0435849932566474,1.8108863384304543,0.04417078127159844
-0.2557508342602892,1.9773860704318533,1.042933346448277,0.03409877736647702,1.5995446408804261,0.042952398634536613,1.725030815552257,0.04331097816501008,1.7743599524656282,0.04366353049488096
-0.25522803114571746,1.9794102500227098,1.025989737153351,0.03426671883707426,1.5692945140509331,0.0427208300727425,1.6864735775581925,0.042959481825998645,1.7306355947728278,0.04310775066444091
-0.2547052280311457,1.9814406586088027,1.0039748755209978,0.034304122068650765,1.531659646391046,0.04241612595349817,1.640781999157111,0.04250443303903461,1.6792874188034803,0.0424864464174855
-0.25418242491657395,1.9834773282032276,0.9765067236216538,0.0341729537799054,1.4862358504314503,0.04199731875725429,1.5875431382722633,0.041918870404634816,1.6200747762597667,0.04177666493318634
-0.2536596218020022,1.985520291049892,0.9433829854383814,0.03384090529825071,1.4328404526557776,0.0414237461396811,1.5265669988742872,0.04117652774008228,1.5529827571690236,0.040950994023494176
-0.2531368186874305,1.9875695796256594,0.9046080167624191,0.033283479104459446,1.3715479121493248,0.04065799455014486,1.457920989563923,0.04025313196338302,1.4782502474865968,0.0399799441509504
-0.25261401557285873,1.9896252266425187,0.8604073684726917,0.03248521949088548,1.3027228932139119,0.039669478684592835,1.3819574155988,0.03912840255133551,1.396403514526705,0.038835183472514405
-0.252091212458287,1.991687265049777,0.8112332070242247,0.031440471186231375,1.227024794396083,0.03843633397642496,1.2993336553917798,0.03778781801315659,1.308255002296642,0.037493088008189845
-0.2515684093437152,1.9937557280362777,0.7577519667295225,0.03015392909164062,1.145398601349793,0.03694816256437198,1.2110013787462002,0.036224452350281294,1.2148888429208544,0.035938264448879764
-0.25104560622914346,1.995830649032643,0.7008194708918526,0.028640530653735882,1.059047948134893,0.03520675914883502,1.118174671256233,0.03444042426378335,1.1176271707208447,0.034166245567752725
-0.25052280311457176,1.9979120617135446,0.6414434385006771,0.026924609831604284,0.9693850349937154,0.033226741725839726,1.0222851878943526,0.032448098983854146,1.017975986779578,0.03218482257755231
-0.25,nan,0.5807264387738025,0.025038870001478582,0.87796857041461,0.031034966114738695,0.9249140586215084,0.030270423456366123,0.9175602961108278,0.03001493338645763

